A note on a recent claimed proof of the irrationality of Catalan's constant

The preprint arXiv:2609.04176 (Z.-W. Sun, 3 September 2026) claims a proof that Catalan's constant $G$ is irrational: it constructs for each $B$ a number $\hat q_B$ from weighted tails of the series and asserts that, if $G=a/q$, the integer $N_B=q^S H_B^{\min}\hat q_B$ satisfies $0<|N_B|<1$ for large $B$ (its Theorem 9.1). We report four exact computations. First, the printed proof of the rank theorem (Theorem 2.1) carries $T_i$ where its own recurrence requires $T_{i+1}$; the slip is repairable, and the statement is verified exactly at 44 parameter pairs with $S\le 4$, $B\le 30$. Second, with the paper's definitions and the worst-case denominator, attained at an explicit rational $a/q$, a lower bound for the quantity the derivation of Theorem 9.1 controls equals $+1.49$ to $+1.79\,B^2$ at eighteen indices $20\le B\le 119$, where the derivation claims at most $-0.00966\,B^2+o(B^2)$. Third, the paper's own denominator bound (Corollary 5.2) holds in every tested instance and is nearly sharp, so the discrepancy lies in the asymptotic ledger of Sections 6-9. Fourth, an exact identity locates it: the prime 2 contributes $v_2(F_D)\log 2=(2\log 2+o(1))B^2$ to the quantity, because the positive part at 2 vanishes while $|\hat q_B|$ carries the full power of 2 in $F_D$; no display in the ledger carries a term of this order, and Remark 9.3 assigns it to the derivation of the odd-prime constant $c_{\rm odd}=0.006$ without showing how. At the tested parameters the odd-prime layers agree with the paper's constants to within about $0.1\,B^2$, and the remainder of the discrepancy is the size of the residual minor at those indices. These computations test the paper's bounding method, which is uniform in $(a,q)$; they show that the published derivation does not justify the claimed estimate, so the proof of the main theorem is incomplete. Nothing is concluded about the irrationality of $G$.

==> anc/README.txt <==
Ancillary files for: D. Wachs, "A note on a recent claimed proof of the irrationality of Catalan's constant" (2026).

All scripts: Python 3 (standard library + mpmath). Run from this directory.
  sun_lib.py        exact construction of the residual matrix R (entries alpha + beta*G, alpha,beta in Q),
                    exact S x S minors as polynomials in G (fraction-free elimination + Lagrange interpolation).
  sun_rank.py       Proposition 2.1: all minors nonzero and coprime for S<=4, B<=30 (prints degree of gcd = 0).
  sun_final.py      Theorem 3.3 / Table 1: exact H_B, |q_hat_B(G)| with rounding bound, all row sets A.
                    Output: sun_final.out, sun_final.json (about 40 minutes; B=119 alone ~12 min). Its B-list starts at 21:
                    run sun_add20.py afterwards to append the B=20 row before make_table.py.
  sun_add20.py      adds the B=20 row to sun_final.json (same procedure).
  sun_gcd.py        Lemma 3.2 certificate: explicit coprime (a,q) with small gcd(H_B, Phi(a,q)). Output: sun_gcd.out/json.
  sun_sec5.py       Proposition 3.4: the paper's Section 5 definitions implemented literally; checks (5.13), Lemma 5.3
                    prime by prime, and evaluates the bound (5.24) exactly at B=20,21,25,30,40. Output: sun_sec5.json.
  sun_ranges.py     Section 3.4: exact layers m^A_{Q,B}, a_{Q,B} by prime range (greedy (7.6) checked vs brute force for S<=3).
  sun_detsize.py    Section 3.4: identity (5) and Table 3 (size of det R[A,J](G) vs the bound implied by Prop. 9.5).
  sun_checks_extra.py  (7.6) vs brute force for S=4,5; the layers m_p=-2S on N<p<=2N+1-2S and the 39/200 identification.
  sun_validate.py   direct N x N determinant det A_B at 400 digits vs formula (3.5); precision repeat at B=21;
                    interval-arithmetic (mpmath.iv) enclosure of q_hat_B(G) at B=21,40,100,119 (needs sun_final.json).
  make_table.py     regenerates table_main.tex from the two JSON files.
  sun_catalan.txt   text extraction of arXiv:2609.04176v1 (HTML rendering) used for the definitions.

EXECUTION ORDER (full reproduction from scratch; delete the .json/.out files first):
  1. python sun_rank.py            (~1 min)   -> Proposition 2.1
  2. python sun_final.py           (~40 min)  -> sun_final.json / sun_final.out (B = 21..119)
  3. python sun_add20.py           (~5 s)     -> appends the B = 20 row to sun_final.json
  4. python sun_gcd.py             (~1 min)   -> sun_gcd.json / sun_gcd.out (Lemma 3.2 witnesses)
  5. python make_table.py                     -> table_main.tex (Table 1)
  6. python sun_ranges.py          (~2 min)   -> sun_ranges.json (layers by prime range)
  7. python sun_detsize.py         (~1 s)     -> sun_detsize.json (identity (5), Table 3)
  8. python sun_sec5.py            (~3 min)   -> sun_sec5.json (Lemma 5.3 / (5.24), Table 2)
  9. python sun_validate.py        (~2 min)   -> formula (3.5) vs direct determinant; interval enclosures
 10. python sun_checks_extra.py    (~2 min)   -> (7.6) brute force for S=4,5; the -2S layers
Environment used for the shipped outputs: Python 3.11 and 3.14 (CPython), mpmath 1.3.0 (macOS). All algebra is exact (fractions);
mpmath is used only for the evaluation of q_hat_B(G) with a stated rounding bound and, in sun_validate.py, for
interval-arithmetic (mpmath.iv) enclosures with outward rounding.


==> anc/make_table.py <==
"""Generate table_main.tex from sun_final.json and sun_gcd.json."""
import json
fin=json.load(open('sun_final.json'))
gc={(r['B'],r['S']):r for r in json.load(open('sun_gcd.json'))}
def fmt(x): return f"{x:,.1f}".replace(',','{,}')
lines=[]
lines.append(r"\begin{table}[ht]\centering\footnotesize")
lines.append(r"\caption{Values from exact rational data with the definitions of \cite{Sun26}, $S=\lfloor B/20\rfloor$, and the row set $A$ giving the smallest $T_B=\log H_B+\log|\qhat_B(G)|$; logarithms are rounded to the displayed precision, with the certification of $\log|\qhat_B(G)|$ described in Section~\ref{sec:computation}. In every row $H_B$ is odd, and the listed coprime pair $(a,q)$ has $\gcd(H_B,\Phi(a,q))=1$ (Lemma~\ref{lem:cert}), so $\den(q^S\qhat_B(a/q))=H_B$ there. The rounding bound on $\log|\qhat_B(G)|$ is below $10^{-2700}$ relative in every row. The derivation in \cite{Sun26} would require $T_B\le-0.00966\,B^2+o(B^2)$.}\label{tab:main}")
lines.append(r"\begin{tabular}{@{}rrrrrrlrl@{}}\toprule")
lines.append(r"$B$ & $S$ & $\log H_B$ & $\log|\qhat_B(G)|$ & $T_B$ & $T_B/B^2$ & row set $A$ & $v_3(H_B)$ & $(a,q)$\\\midrule")
for r in fin:
    B,S=r['B'],r['S']; b=r['best']; g=gc.get((B,S),{})
    Astr=r"\{"+",".join(str(t) for t in b['A'])+r"\}"
    v3=g.get('v3_H',''); pr=g.get('pair',('',''))
    lines.append(f"{B} & {S} & {fmt(b['logH'])} & {fmt(b['logq'])} & {fmt(b['T'])} & {b['T']/B**2:.3f} & ${Astr}$ & {v3} & $({pr[0]},{pr[1]})$\\\\")
lines.append(r"\bottomrule\end{tabular}\end{table}")
open('table_main.tex','w').write("\n".join(lines)+"\n")
print("\n".join(lines[:6])); print("...", len(fin), "rows")


==> anc/sun_add20.py <==
"""Append B=20 (S=1) to sun_final.json using the same procedure as sun_final.py."""
import sys, json, time
sys.set_int_max_str_digits(0)
from fractions import Fraction as Fr
from math import lcm, log, factorial
from itertools import combinations
import mpmath as mp
from sun_lib import build_R, minor_poly
def loginth(n):
    b=n.bit_length(); return (b-1)*log(2)+log((n>>max(0,b-64))/2**min(63,b-1))
B,S=20,1; t0=time.time()
R,Pis=build_R(B,S); N=2*B+S+3
F=1
for r in range(2*B): F*=factorial(r)
P=1
for p in Pis[:N]: P*=p
rows=[]
for A in combinations(range(S+3),S):
    c=minor_poly(R,A,S); qc=[Fr(F)*ck/P for ck in c]
    H=1
    for ck in qc: H=lcm(H,ck.denominator)
    maxc=max(abs(ck) for ck in qc); dig=len(str(abs(maxc.numerator)))+len(str(maxc.denominator))+80
    mp.mp.dps=dig; G=mp.catalan
    val=sum(mp.mpf(ck.numerator)/mp.mpf(ck.denominator)*G**k for k,ck in enumerate(qc))
    logerr=log(S+1)+float(mp.log(mp.mpf(maxc.numerator)/mp.mpf(maxc.denominator)))-(dig-5)*log(10)
    rows.append(dict(A=A,logH=loginth(H),logq=float(mp.log(abs(val))),T=loginth(H)+float(mp.log(abs(val))),logerr=logerr,log_smooth_part=0.0))
rows.sort(key=lambda r:r['T'])
rec=dict(B=B,S=S,N=N,nA=len(rows),best=rows[0],worst=rows[-1],seconds=time.time()-t0)
out=json.load(open('sun_final.json'))
out=[r for r in out if r['B']!=20]; out.insert(0,rec)
json.dump(out,open('sun_final.json','w'),indent=1,default=str)
print("B=20 added:", rec['best']['T'], rec['best']['A'], "worst", rec['worst']['T'])


==> anc/sun_catalan.txt <==

Catalan’s constant is irrational
Report GitHub Issue
×
Title:
Content selection saved. Describe the issue below:
Description:
Submit without GitHub
Submit in GitHub
arXiv is now an independent nonprofit!
Learn more
×
Back to arXiv
Why HTML?
Report Issue
Back to Abstract
Download PDF
Abstract.
1 
Introduction and proof architecture
2 
Full column rank of the weighted residual matrix
3 
Newton completion and the fixed scalar
4 
Pascal–Cauchy factorization
5 
Prime-power layers and the positive-part bridge
5.1 
Corrected full-row stability
6 
The odd small-prime constant
7 
The middle-prime integral
8 
The large-prime refinement
9 
The same-scalar quadratic estimate
References
    License: arXiv.org perpetual non-exclusive license
arXiv:2609.04176v1 [math.GM] 03 Sep 2026
Preprint
Catalan’s constant is irrational
Zhi-Wei Sun
Address: 
School of Mathematics, Nanjing
University, Nanjing 210093, People’s Republic of China
Email address: 
zwsun@nju.edu.cn
Abstract.
Whether the constant
 $G=\sum_{k=0}^{\infty}\frac{(-1)^{k}}{(2k+1)^{2}}=\frac{1}{1^{2}}-\frac{1}{3^{2}}+\frac{1}{5^{2}}-\frac{1}{7^{2}}+\cdots$ 
introduced by Catalan in the nineteen century is irrational, is a long-standing open problem.
In this paper we prove the irrationality of  $G$  via using suitable weights.
Key words and phrases: 
Catalan’s constant, irrationality, determinant.
Supported by the Natural Science Foundation of China (grant no. 12371004).
2020 Mathematics Subject Classification
Primary 11J72; Secondary 15A15.
1. 
Introduction and proof architecture
For a nontrivial Dirichlet character  $\chi$ , the Dirichlet  $L$ -function
is given by
 $L(s,\chi)=\sum_{n=1}^{\infty}\frac{\chi(n)}{n^{s}}\ (s=1,2,3,\ldots).$ 
For any integer  $d\equiv 0,1\ ({\rm{mod}}\ 4)$ , we let  $\chi_{d}(n)$  (with  $n\in\mathbb{Z}^{+}=\{1,2,3,\ldots\}$ )
be the Kronecker symbol  $(\frac{d}{n})$ . The Dirichlet beta function is defined by
 $\beta(s)=L(s,\chi_{-4})=\sum_{k=0}^{\infty}\frac{(-1)^{k}}{(2k+1)^{s}}\ \ (s=1,2,3,\ldots).$ 
Note that  $\beta(1)=\pi/4$  is a well-known result due to Leibniz. The constant
given by
 $G=\beta(2)=\sum_{k=0}^{\infty}\frac{(-1)^{k}}{(2k+1)^{2}}=\frac{1}{1^{2}}-\frac{1}{3^{2}}+\frac{1}{5^{2}}-\frac{1}{7^{2}}+\cdots=0.915965594177219015\cdots.$ 
is named in honor of E. C. Catalan (1814-1894), who first gave an equivalent series and expressions in terms of integrals.
A long-standing unsolved problem is whether Catalan’s constant  $G$  is irrational.
In contrast,  $\beta(1)=\pi/4$  and
 $\sum_{k=0}^{\infty}\frac{1}{(2k+1)^{2}}=\sum_{n=1}^{\infty}\frac{1}{n^{2}}-\sum_{k=1}^{\infty}\frac{1}{(2k)^{2}}=\frac{3}{4}\zeta(2)=\frac{\pi^{2}}{8}$ 
are irrational since  $\pi$  is transcendental, where  $\zeta$  is the Riemann zeta function.
For two  $q$ -analogues of the identity
 $\sum_{k=0}^{\infty}(2k+1)^{-2}=\pi^{2}/8$ 
(which is equivalent to Euler’s formula  $\zeta(2)=\pi^{2}/6$ ), see Sun 
[
11
]
.
For the constant
 $K=L(2,\chi_{-3})=\sum_{k=9}^{\infty}\left(\frac{1}{(3k+1)^{2}}-\frac{1}{(3k+2)^{2}}\right),$ 
in 2010 the author (cf. 
[
9
]
) conjectured that
 $\sum_{k=1}^{\infty}\frac{(15k-4)(-27)^{k-1}}{k^{3}\binom{2k}{k}^{2}\binom{3k}{k}}=K\ \text{and}\ \sum_{k=1}^{\infty}\frac{(5k-1)(-144)^{k}}{k^{3}\binom{2k}{k}^{2}\binom{4k}{2k}}=-\frac{45}{2}K$ 
with the first one and the second one later confirmed by Kh. Hessami Pilehrood
and T. Hessami Pilehrood 
[
3
]
, and J. Guillera abd M. Rogers 
[
2
]
, respectively.
The author 
[
12
]
 conjectured further that
 $\sum_{k=1}^{\infty}\frac{(4k-1)3^{k}}{(2k-1)k^{2}\binom{2k}{k}\binom{3k}{k}}=2K\ \text{and}\ \sum_{k=1}^{\infty}\frac{10k-3}{(2k-1)k^{2}3^{k}\binom{2k}{k}\binom{3k}{k}}=\frac{K}{2},$ 
The converging rate of the last series is  $1/81$ . As pointed out by J. Zuniga, the last identity
provides the fastest algorithm to compute the important constant  $K$ . In June 2025,
Lorenz Milla used the formula to compute the first  $10^{12}$  decimal digits of  $K$ .
In 2024, F. Calegari, V. Dimitrov, and Y. Tang 
[
1
]
successfully proved that  $K$  is irrational.
They also provided an adelic viewpoint of  $G$  in the arithmetic-holonomy work,
but they were unable to prove that  $G\not\in\mathbb{Q}$ .
Now, we state our central result.
Theorem 1.1
.
The Catalan constant  $G$  is irrational.
To prove this, we introduce tails of  $G$ . For any  $m\in\mathbb{Z}^{+}=\{1,2,3,\ldots\}$ , we set
 $S_{m-1}:=\sum_{k=0}^{m-1}\frac{(-1)^{k}}{(2k+1)^{2}},$ 
and call
 $T_{m}:=\sum_{r=0}^{\infty}\frac{(-1)^{r}}{(2m+2r+1)^{2}}=(-1)^{m}\sum_{k=m}^{\infty}\frac{(-1)^{k}}{(2k+1)^{2}}=(-1)^{m}(G-S_{m-1})$ 
(1.1)
a 
tail
 of the Catalan constant  $G$ , and view
 $u_{m}:=\frac{T_{m}}{2m+1}$ 
(1.2)
as a 
weighted tail
 of  $G$ .
Note that
 $0
(1.3)
and
 $T_{m}+T_{m+1}=\frac{1}{(2m+1)^{2}}.$ 
(1.4)
Our sophisticated proof of Theorem 
1.1
 has five main stages.
(1)
The Catalan recurrence is encoded in a weighted finite-difference residual matrix. A polynomial defect argument proves full column rank.
(2)
Three binomial Newton columns complete a selected residual minor to one square determinant. This produces the fixed scalar  $\widehat{q}_{B}$  and its exact minimal integerizer  $H_{B}^{\min}$ .
(3)
The residual determinant is expanded by Cauchy–Binet. The Pascal alternant gives one Vandermonde and the Cauchy determinant gives a second.
(4)
For every odd prime power, a local saturation theorem compares the denominator layer with a test residual layer. This converts all local lower bounds into a legal upper bound for the positive-part height of the same scalar.
(5)
A complete asymptotic ledger is evaluated at  $S/B=1/20$ . The corrected odd-prime small-scale constant, the exact middle-prime integral, and the large-prime gain produce a strict margin.
Now we introduce some basic notations in this paper.
For a finite set  $A$  we use  $\#A$  to denote the cardinality of  $A$ .
For a prime  $p$  and a nonzero rational number  $x$ , we let  $v_{p}(x)$  stand for the  $p$ -adic valuation of  $x$ . For a predicate  $P$ , we define
 $\mathbf{1}_{P}=\begin{cases}1&\text{if}\ P\ \text{holds},\\
0&\text{otherwise}.\end{cases}$ 
Later sections are organized as follows:
Sections 
2
 and 
3
 construct the scalar. Section 
4
 proves the Pascal–Cauchy factorization. Section 
5
 proves the prime-power positive-part bridge and the corrected surplus-row stability theorem. Sections 
6
–
8
 evaluate the three prime ranges. Section 
9
 combines them and proves the main result.
2. 
Full column rank of the weighted residual matrix
Theorem 2.1
.
Let  $B$  and  $S$  be positive integers with  $B>S$ , and
set
 $\Pi_{i}=\prod_{h=1}^{B}(2(h+i)+1)^{2}\ \ \text{for}\ \ i=0,1,2,\ldots.$ 
For the  $(S+3)\times S$  matrix
 $\mathcal{R}=(\mathcal{R}_{a,j})_{0\leqslant a\leqslant S+2\atop 1\leqslant j\leqslant S}$ 
with
 $\mathcal{R}_{a,j}:=\sum_{i=0}^{a+2B}(-1)^{i}\binom{a+2B}{i}\Pi_{i}u_{i+j},$ 
(2.1)
we have
 $\operatorname{rank}\mathcal{R}=S.$ 
(2.2)
Proof.
For any integer  $i\geqslant 1$  and  $j\geqslant 0$ , in view of (
1.4
) we have
 $\displaystyle(-1)^{i+j}T_{i+j}-(-1)^{i}T_{i}$ 
 $\displaystyle=\sum_{0\leqslant k
 $\displaystyle=\sum_{0\leqslant k
and hence
 $T_{i+j}=(-1)^{j}T_{i}+\sum_{0\leqslant k
(2.3)
Thus, for any integer  $i,j\geqslant 0$ , we have
 $u_{i+j}=\frac{T_{i+j}}{2(i+j)+1}=\frac{(-1)^{j}T_{i}}{2(i+j)+1}+\frac{1}{2(i+j)+1}\sum_{0\leqslant k
Now, let  $j\in\{1,\ldots,S\}$ . As  $j\leqslant S
 $\frac{\Pi_{i}}{2(i+j)+1}\sum_{0\leqslant k
is a polynomial in  $i$  of degree at most  $2B-3$ . Thus, in view of 
[
13
, p, 126, (13,13)]
,
for any  $a\in\{0,\ldots,S+2\}$  we have
 $\sum_{i=0}^{a+2B}(-1)^{i}\binom{a+2B}{i}\frac{\Pi_{i}}{2(i+j)+1}\sum_{0\leqslant k
and hence
 $\mathcal{R}_{a,j}=(-1)^{j}\sum_{i=0}^{a+2B}(-1)^{i}\binom{a+2B}{i}\frac{\Pi_{i}T_{i+1}}{2(i+j)+1}.$ 
Suppose that a nonzero column vector
 $\lambda=(\lambda_{1},\ldots,\lambda_{S})^{T}$ 
lies in the right kernel. Set
 $f_{i}:=\Pi_{i}\sum_{j=1}^{S}\lambda_{j}u_{i+j}.$ 
(2.4)
Then, for any  $n\in\{2B,2B+S+2\}$  we have
 $\sum_{i=0}^{n}(-1)^{i}\binom{n}{i}f_{i}=\sum_{j=1}^{S}\lambda_{j}\sum_{i=0}^{n}(-1)^{i}\binom{n}{i}\Pi_{i}u_{i+j}=\sum_{j=1}^{S}\lambda_{j}\mathcal{R}_{n-2B,j}=0.$ 
(2.5)
Define
 $L_{S}(X):=\prod_{j=1}^{S}(2X+2j+1),\qquad E(X):=\prod_{S
(2.6)
 $P_{\lambda}^{*}(X):=\sum_{j=1}^{S}(-1)^{j}\lambda_{j}\frac{L_{S}(X)}{2X+2j+1}.$ 
(2.7)
The map  $\lambda\mapsto P_{\lambda}^{*}$  is injective, because evaluation at a root of  $2X+2j+1=0$  kills all summands except the  $j$ -th.
Using (
2.3
) in (
2.4
), we obtain
 $\displaystyle f_{i}$ 
 $\displaystyle=T_{i}\sum_{j=1}^{S}\frac{(-1)^{j}\lambda_{j}\Pi_{i}}{2(i+j)+1}+\sum_{j=1}^{S}\frac{\lambda_{j}}{2(i+j)+1}\sum_{0\leqslant k
and hence
 $f_{i}=T_{i}D_{\lambda}(i)+P_{\lambda}(i),$ 
(2.8)
where
 $D_{\lambda}(X)=L_{S}(X)E(X)^{2}P_{\lambda}^{*}(X),$ 
(2.9)
and
 $P_{\lambda}(i):=\sum_{j=1}^{S}\frac{\lambda_{j}}{2(i+j)+1}\sum_{0\leqslant k
is a polynomial in  $i$  of degree at most  $2B-3$ .
Since  $\deg P_{\lambda}^{*}\leq S-1$ , by (
2.9
) we have
 $\deg D_{\lambda}\leq S+2(B-S)+(S-1)=2B-1.$ 
(2.10)
The Newton interpolation polynomial through the values
 $f_{0},\ldots,f_{2B+S+2}$  is
 $f(x)=\sum_{n=0}^{2B+S+2}a_{n}\binom{x}{n}\ \ \text{with}\ \ a_{n}=\sum_{i=0}^{n}(-1)^{i}\binom{n}{i}f_{i}.$ 
For  $2B\leqslant n\leqslant 2B+S+2$ , we have  $a_{n}=0$  by
(
2.5
).
So  $\deg f\leqslant 2B-1$ . Set  $A(x):=f(x)-P_{\lambda}(x)$ . Then
 $A(i)=f_{i}-P_{\lambda}(i)=T_{i}D_{\lambda}(i)\ \ (i=0,\ldots,2B+S+2).$ 
(2.11)
Define
 $K(X):=(2X+3)^{2}\bigl(A(X)D_{\lambda}(X+1)+A(X+1)D_{\lambda}(X)\bigr)-D_{\lambda}(X)D_{\lambda}(X+1).$ 
(2.12)
The tail recurrence and (
2.11
) give
 $K(i)=0\ \ (i=0,\ldots,2B+S+1).$ 
(2.13)
There are  $2B+S+2$  such zeros.
Next set
 $G_{0}(X):=\prod_{j=1}^{S}(2X+2j+3)\prod_{S
(2.14)
Both  $D_{\lambda}(X)$  and  $D_{\lambda}(X+1)$  are divisible by  $G_{0}(X)$ , hence  $G_{0}\mid K$ . Its degree is
 $\deg G_{0}=S+2(B-S-1)=2B-S-2.$ 
(2.15)
The roots of  $G_{0}$  are negative half-integers and are disjoint from the zeros in (
2.13
). There is one further zero: since  $D_{\lambda}(-3/2)=0$  we have
 $K\left(-\frac{3}{2}\right)=0.$ 
(2.16)
If  $K$  were nonzero, these disjoint zeros would imply
 $\deg K\geq(2B+S+2)+(2B-S-2)+1=4B+1.$ 
On the other hand, (
2.12
) and (
2.10
) give  $\deg K\leq 4B$ . It remains to show that  $K$  is not the zero polynomial.
Suppose that  $K$  coincides with the zero polynomial.
Then  $D_{\lambda}$  is nonzero, and the rational function  $R=A/D_{\lambda}$  satisfies
 $R(X)+R(X+1)=\frac{1}{(2X+3)^{2}}.$ 
(2.17)
After the translation  $z=X+3/2$ , this becomes
 $S_{0}(z)+S_{0}(z+1)=\frac{1}{4z^{2}}.$ 
No rational function satisfies this equation. Indeed, choose a pole of  $S_{0}$  with maximal real part. At that point  $S_{0}(z+1)$  is regular, so the right-hand side forces the pole to be  $z=0$ . Choose a pole with minimal real part and inspect the equation one unit to its left. The right-hand side then forces that pole to be  $z=1$ . This leads to a contradiction since
the minimal real part should not exceed the maximal real part.
In view of the above, we have completed the proof of Theorem 
2.1
.
∎
Theorem 
2.1
 clearly has the following consequence.
Corollary 2.1
.
Let  $B$  and  $S$  be integers with  $B>S>0$ .
Then, there exists a set
 $A\subset\{0,\ldots,S+2\}$  with  $|A|=S$  such that
 $\det(\mathcal{R}_{a,j})_{a\in A\atop 1\leqslant j\leqslant S}\neq 0,$ 
(2.18)
where  $\mathcal{R}_{a,j}$  is given by (
2.1
).
3. 
Newton completion and the fixed scalar
Fix a set  $A$  as in Corollary 
2.1
, and write
 $A^{c}=\{c_{1},c_{2},c_{3}\}\subset\{0,\ldots,S+2\}.$ 
Put
 $N:=2B+(S+2)+1=2B+S+3.$ 
(3.1)
For  $0\leq i
(1)
 $i^{r}$ , for  $0\leq r
(2)
 $\Pi_{i}u_{i+j}$ , for  $1\leq j\leqslant S$ ;
(3)
 $\binom{i}{D+c_{t}}$ , for  $1\leq t\leq 3$ .
Let  $\mathcal{A}_{B}$  be obtained by dividing the reference and auxiliary entries in row  $i$  by  $\Pi_{i}$ , while leaving the target entries equal to  $u_{i+j}$ . Then
 $\det\widetilde{\mathcal{A}}_{B}=\left(\prod_{i=0}^{N-1}\Pi_{i}\right)\det\mathcal{A}_{B}.$ 
(3.2)
Set
 $F_{B}:=\prod_{r=0}^{2B-1}(r!).$ 
(3.3)
Proposition 3.1
.
Let  $J=\{1,\ldots,S\}$  and
 $R[A,J]=(\mathcal{R}_{a,j})_{a\in A\atop j\in J}.$ 
Then
 $\det\widetilde{\mathcal{A}}_{B}=\pm F_{B}\det\mathcal{R}[A,J].$ 
(3.4)
Consequently,
 $\widehat{q}_{B}:=\det\mathcal{A}_{B}=\pm\frac{F_{B}\det\mathcal{R}[A,J]}{\prod_{i=0}^{N-1}\Pi_{i}}.$ 
(3.5)
Moreover  $\widehat{q}_{B}\neq 0$ , and  $\widehat{q}_{B}\in\mathbb{Q}^{\times}$  if  $G\in\mathbb{Q}$ .
Proof.
Apply the lower-triangular finite-difference transform
 $(\mathcal{D}f)_{n}:=\sum_{i=0}^{n}(-1)^{i}\binom{n}{i}f_{i}\qquad(0\leq n
Its determinant is  $\pm 1$ . The first  $D$  columns become triangular, with pivots  $\pm r!$ , so their determinant is  $\pm F_{B}$ . In the remaining rows, the target block is  $\mathcal{R}$ . Finally,
 $\sum_{i=0}^{n}(-1)^{i}\binom{n}{i}\binom{i}{m}=(-1)^{m}\binom{n}{m}\sum_{m\leqslant i\leqslant n}\binom{n-m}{i-m}(-1)^{i-m}=(-1)^{n}\delta_{m,n},$ 
so the three auxiliary columns become signed unit vectors in the three omitted residual rows. Expansion along them gives (
3.4
). Equation (
3.5
) follows from (
3.2
); nonvanishing follows from (
2.18
). If  $G\in\mathbb{Q}$ , then every  $u_{m}$  is rational by (
1.1
).
∎
Definition 3.1
.
Assume  $G=a/q\in\mathbb{Q}$  with  $a,q\in\mathbb{Z}^{+}$  and  $\gcd(a,q)=1$ . Define
 $H_{B}^{\min}:=\mathrm{the\ denominator\ of}\ q^{S}\widehat{q}_{B}.$ 
(3.6)
Proposition 3.2
.
For every prime  $p$ , we have
 $v_{p}(H_{B}^{\min})=\left[v_{p}\!\left(\prod_{i=0}^{N-1}\Pi_{i}\right)-v_{p}(F_{B})-v_{p}\!\left(q^{S}\det\mathcal{R}[A,J]\right)\right]_{+},$ 
(3.7)
where  $[x]_{+}=\max\{x,0\}$ . In particular,
 $0\neq q^{S}H_{B}^{\min}\widehat{q}_{B}\in\mathbb{Z}.$ 
(3.8)
Proof.
Take  $p$ -adic valuations in (
3.5
). The denominator exponent of a nonzero rational number  $x$  is  $[-v_{p}(x)]_{+}$ .
∎
4. 
Pascal–Cauchy factorization
Extend the binomial coefficient by zero when  $i>D+a$ . Then the matrix  $q\mathcal{R}[A,J]$  is a product of an  $S\times N$  Pascal matrix, a diagonal matrix, and an  $N\times S$  Cauchy matrix. In light of the Cauchy–Binet formula, we can write
 $q^{S}\det\mathcal{R}[A,J]=\sum_{\begin{subarray}{c}I\subset\{0,\ldots,N-1\}\\
|I|=S\end{subarray}}\Xi_{I}.$ 
(4.1)
We record the two determinant factors in each summand.
For  $I=\{i_{1}
 $V(I):=\prod_{1\leq u
(4.2)
Lemma 4.1
.
There is an integer  $\Psi_{A}(I)$  such that
 $\left|\det\!\left[\binom{a+2B}{i_{\nu}}\right]_{a\in A\atop 1\leq\nu\leq S}\right|=V(I)|\Psi_{A}(I)|\frac{\prod_{a\in A}(a+2B)!}{\prod_{i\in I}i!(N-1-i)!}.$ 
(4.3)
Proof.
Factor  $(a+2B)!$  from row  $a$  and  $1/(i!(N-1-i)!)$  from column  $i$ . The remaining entry is
 $P_{a}(i):=\frac{(N-1-i)!}{(2B+a-i)!}=\prod_{r=a+1}^{S+2}(2B+r-i),$ 
a polynomial in  $i$  with integer coefficients. The determinant  $\det[P_{a}(i_{\nu})]$  is an alternating polynomial in  $i_{1},\ldots,i_{S}$ , hence it is  $V(I)$  times a symmetric polynomial with integer coefficients. Its value at integer points is  $\Psi_{A}(I)\in\mathbb{Z}$ .
∎
Lemma 4.2
.
For  $J=\{1,\ldots,S\}$ ,
 $\det\!\left[\frac{1}{2(i_{\nu}+j)+1}\right]_{1\leq\nu\leq S\atop 1\leq j\leq S}=\pm 2^{S(S-1)}\frac{V(I)V(J)}{\prod_{\nu=1}^{S}\prod_{j=1}^{S}(2(i_{\nu}+j)+1)}.$ 
(4.4)
Remark 4.1
.
This follows from Cauchy’s determinant formula
 $\det\left[\frac{1}{x_{i}+y_{j}}\right]_{1\leqslant i,j\leqslant n}=\frac{\prod_{1\leqslant i
(see, e.g., 
[
4
, (5.5)]
).
Combining the two lemmas, we obtain the exact absolute-value identity
 $|\Xi_{I}|=2^{S(S-1)}V(J)V(I)^{2}|\Psi_{A}(I)|\frac{\prod_{a\in A}(a+2B)!}{\prod_{i\in I}i!(N-1-i)!}\times\prod_{i\in I}\frac{|qT_{i+1}|\Pi_{i}}{\prod_{j=1}^{S}(2(i+j)+1)}.$ 
(4.5)
The two copies of  $V(I)$  are essential.
5. 
Prime-power layers and the positive-part bridge
For an integer  $Q\geq 1$ , define
 $\Phi_{Q}(n):=\sum_{r=0}^{n-1}\left\lfloor\frac{r}{Q}\right\rfloor.$ 
(5.1)
If  $n=qQ+r$  with  $0\leq r
 $\Phi_{Q}(n)=\frac{Qq(q-1)}{2}+rq=\frac{n^{2}}{2Q}-\frac{n}{2}+\frac{r(Q-r)}{2Q}.$ 
(5.2)
In particular,
 $0\leq\Phi_{Q}(n)-\left(\frac{n^{2}}{2Q}-\frac{n}{2}\right)\leq\frac{Q}{8}.$ 
(5.3)
For  $K\geq 1$ , set
 $N_{K,Q}(i):=\#\{1\leq h\leqslant K:\,Q\mid 2i+2h+1\}.$ 
(5.4)
For  $I\subset\{0,\ldots,N-1\}$  and  $r\in\mathbb{Z}$ , write
 $n_{Q,r}(I):=\#\{i\in I:i\equiv r\ ({\rm{mod}}\ Q)\}.$ 
(5.5)
For an odd prime power  $Q=p^{\nu}$ , define
 $C_{Q}^{A}:=\sum_{a\in A}\left\lfloor\frac{a+2B}{Q}\right\rfloor\ \ \text{and}\ \ F_{N,Q}(i):=\left\lfloor\frac{i}{Q}\right\rfloor+\left\lfloor\frac{N-1-i}{Q}\right\rfloor.$ 
(5.6)
The complete local layer of a summand is
 $\displaystyle\lambda_{Q}^{A}(I):={}$ 
 $\displaystyle C_{Q}^{A}+2\sum_{r\bmod Q}\binom{n_{Q,r}(I)}{2}$ 
 $\displaystyle+\sum_{i\in I}\left(2N_{B,Q}(i)-N_{S,Q}(i)-2\mathbf{1}_{Q\leq 2i+1}-F_{N,Q}(i)\right).$ 
(5.7)
Set
 $m_{Q,B}^{A}:=\min_{\begin{subarray}{c}I\subset\{0,\ldots,N-1\}\\
|I|=S\end{subarray}}\lambda_{Q}^{A}(I).$ 
(5.8)
Lemma 5.3
.
For every odd prime  $p$ , we have
 $v_{p}\!\left(q^{S}\det\mathcal{R}[A,J]\right)\geq\sum_{\nu\geq 1}m_{p^{\nu},B}^{A}.$ 
(5.9)
Proof.
For an odd prime  $p$ , the two Vandermondes in (
4.5
) satisfy
 $v_{p}(V(I))=\sum_{\nu\geq 1}\sum_{r\bmod p^{\nu}}\binom{n_{p^{\nu},r}(I)}{2}.$ 
(5.10)
The row factorials,  $\Pi_{i}$ , the Cauchy denominator, and the two factorial denominators give the remaining terms of (
5.7
). Under  $G=a/q$ , (
1.1
) implies
 $v_{p}(qT_{i+1})\geq-2\sum_{\nu\geq 1}\mathbf{1}_{p^{\nu}\leq 2i+1}.$ 
(5.11)
The fixed factor  $V(J)$  and the integer  $\Psi_{A}(I)$  have nonnegative valuation and may be omitted. Consequently
 $v_{p}(\Xi_{I})\geq\sum_{\nu\geq 1}\lambda_{p^{\nu}}^{A}(I).$ 
The nonarchimedean triangle inequality gives
 $v_{p}\!\left(\sum_{I}\Xi_{I}\right)\geq\min_{I}v_{p}(\Xi_{I})\geq\min_{I}\sum_{\nu}\lambda_{p^{\nu}}^{A}(I)\geq\sum_{\nu}\min_{I}\lambda_{p^{\nu}}^{A}(I).$ 
Only finitely many layers are nonzero.
∎
The denominator layer corresponding to  $Q$  is
 $a_{Q,B}:=2\sum_{i=0}^{N-1}N_{B,Q}(i)-\Phi_{Q}(D).$ 
(5.12)
Thus, for every odd prime  $p$ ,
 $A_{p,B}:=v_{p}\!\left(\prod_{i=0}^{N-1}\Pi_{i}\right)-v_{p}(F_{D})=\sum_{\nu\geq 1}a_{p^{\nu},B}.$ 
(5.13)
Theorem 5.1
.
For every odd prime power  $Q$  and every  $B\geq 20$ , we have
 $a_{Q,B}\geq m_{Q,B}^{A}.$ 
(5.14)
Proof.
Use the test set  $I=J=\{0,\ldots,S-1\}$  in (
5.8
). The continuous block  $J$  has
 $\sum_{r\bmod Q}\binom{n_{Q,r}(J)}{2}=\Phi_{Q}(S).$ 
(5.15)
A direct subtraction gives
 $\displaystyle a_{Q,B}-\lambda_{Q}^{A}(J)={}$ 
 $\displaystyle 2\sum_{i=S}^{N-1}N_{B,Q}(i)-\Phi_{Q}(D)-C_{Q}^{A}-2\Phi_{Q}(S)$ 
 $\displaystyle+\sum_{i=0}^{S-1}\left(N_{S,Q}(i)+2\mathbf{1}_{Q\leq 2i+1}+F_{N,Q}(i)\right).$ 
(5.16)
The second line is nonnegative. Since
 $\{a+2B:\ a\in A\}\subset\{2B,\ldots,N-1\}$ ,
 $\Phi_{Q}(2B)+C_{Q}^{A}\leq\Phi_{Q}(N).$ 
(5.17)
It is enough to prove
 $2\sum_{i=S}^{N-1}N_{B,Q}(i)\geq\Phi_{Q}(N)+2\Phi_{Q}(S).$ 
(5.18)
Consider the two sets
 $X:=\{2i+1:S\leq i\leq N-1=2B+S+2\}\ \ \text{and}\ \ Y:=\{-2h-2:0\leq h
Their cardinalities are  $2B+3$  and  $B$ . If  $x_{r},y_{r}$  denote their residue occupancies modulo  $Q$ , then
 $\sum_{i=S}^{N-1}N_{B,Q}(i)=\sum_{r\bmod Q}x_{r}y_{r}.$ 
(5.19)
Because  $Q$  is odd, multiplication by  $2$  permutes the residue classes. Hence
 $\sum_{r}\binom{x_{r}}{2}=\Phi_{Q}(2B+3),\qquad\sum_{r}\binom{y_{r}}{2}=\Phi_{Q}(B).$ 
Among all  $Q$ -tuples of nonnegative integers with total  $n$ , the collision number  $\sum_{r}\binom{c_{r}}{2}$  is minimized by the balanced occupancy and equals  $\Phi_{Q}(n)$ . Applying this to  $X\cup Y$  yields
 $\sum_{i=S}^{N-1}N_{B,Q}(i)\geq\Phi_{Q}(3B+3)-\Phi_{Q}(2B+3)-\Phi_{Q}(B).$ 
(5.20)
Thus (
5.18
) follows from
 $\displaystyle 2\bigl(\Phi_{Q}(3B+3)-\Phi_{Q}(2B+3)-\Phi_{Q}(B)\bigr)\geq\Phi_{Q}(2B+S+3)+2\Phi_{Q}(S).$ 
(5.21)
If  $Q>2B+S+3$ , the right-hand side is zero and the left-hand side is nonnegative by superadditivity of  $\Phi_{Q}$ . Suppose  $Q\leq K:=2B+S+3$ . From (
5.3
), the left side minus the right side in (
5.21
) is at least
 $\frac{2B^{2}-2BS-\frac{3}{2}S^{2}-3S-\frac{9}{2}}{Q}+\frac{K}{2}+S-\frac{7Q}{8}.$ 
(5.22)
This expression is decreasing in  $Q$ , so it is minimized at  $Q=K$ . Since
 $2B^{2}-2BS-\frac{3}{2}S^{2}-3S-\frac{9}{2}=K\left(B-\frac{3}{2}S-\frac{3}{2}\right)+3S,$ 
we obtain
 $\displaystyle\eqref{eq:PhiLower}\geq\frac{B}{4}-\frac{7S}{8}-\frac{21}{8}+\frac{3S}{K}\geq\frac{33B}{160}-\frac{21}{8}>0,$ 
using  $S\leq B/20$  and  $B\geq 20$ . This proves (
5.21
), hence (
5.18
), and finally
 $a_{Q,B}\geq\lambda_{Q}^{A}(J)\geq m_{Q,B}^{A}$ .
∎
Corollary 5.2
.
For any odd prime  $p$  and  $J=\{1,\ldots,S\}$ , we have
 $[A_{p,B}-R_{p,B}]_{+}\leq A_{p,B}-\sum_{\nu\geq 1}m_{p^{\nu},B}^{A},$ 
(5.23)
where
 $R_{p,B}=v_{p}(q^{S}\det\mathcal{R}[A,J])$ .
Consequently,
 $\log H_{B}^{\min}\leq\sum_{\begin{subarray}{c}p\ \mathrm{odd}\\
\nu\geq 1\end{subarray}}\bigl(a_{p^{\nu},B}-m_{p^{\nu},B}^{A}\bigr)\log p.$ 
(5.24)
Proof.
By Theorem 
5.1
, every summand
 $a_{p^{\nu},B}-m_{p^{\nu},B}^{A}$  is nonnegative. By Lemma 
5.3
,
 $[A_{p,B}-R_{p,B}]_{+}\leq\left[A_{p,B}-\sum_{\nu}m_{p^{\nu},B}^{A}\right]_{+}=A_{p,B}-\sum_{\nu}m_{p^{\nu},B}^{A}.$ 
Sum over odd primes and use (
3.7
).
∎
Lemma 5.4
.
Suppose that  $G=a/q\in\mathbb{Q}$  with  $a,q\in\mathbb{Z}^{+}$  and  $\gcd(a,q)=1$ . Then
 $[A_{2,B}-R_{2,B}]_{+}=0.$ 
(5.25)
Proof.
As  $\Pi_{i}$  is odd, we have
 $A_{2,B}=-v_{2}(F_{B})
5.1. 
Corrected full-row stability
The exact scalar uses  $U=N-1=2B+S+2$ , while the clean limiting model uses
 $U_{0}:=2B+S-1.$ 
(5.1)
Let  $m_{Q,B}^{(0)}$  denote the analogue of (
5.8
) with the consecutive row set  $\{0,\ldots,S-1\}$ , upper index  $U_{0}$ , and the corresponding factorial term.
Lemma 5.5
.
There is an absolute constant  $C$  such that, for every odd prime power  $Q$ ,
we have
 $|m_{Q,B}^{A}-m_{Q,B}^{(0)}|\leq C\left(1+\frac{B}{Q}\right).$ 
(5.2)
The same bound holds for the corresponding denominator layers. Hence
 $\sum_{\begin{subarray}{c}p\ \mathrm{odd}\\
\nu\geq 1\end{subarray}}\left|(a_{p^{\nu},B}-m_{p^{\nu},B}^{A})-(a_{p^{\nu},B}^{(0)}-m_{p^{\nu},B}^{(0)})\right|\log p=o(B^{2}).$ 
(5.3)
Proof.
The two row sets have symmetric difference at most six, and each row contribution is  $O(1+B/Q)$ . On the common index range, replacing  $U=N-1$  by  $U_{0}$  changes
 $\lfloor(U-i)/Q\rfloor$  only for  $O(1+B/Q)$  indices. The full range contains three additional indices. If a minimizing set uses any of them, replace each by an unused index in the common range. The additive local cost changes by  $O(1+B/Q)$ . The change in the double-Vandermonde occupancy is also  $O(1+B/Q)$  because every residue class contains at most  $1+U/Q$  admissible indices. At most three replacements are needed, proving (
5.2
).
All nonzero layers satisfy  $p^{\nu}
 $B\sum_{p^{\nu}
where the second estimate even follows from the trivial bound on the number of prime powers. This proves (
5.3
). The three extra real indices and the change of the row factorials likewise alter every normalized Cauchy–Binet term by  $\exp(O(B\log B))$ ; the number of summands has logarithm  $O(B)$ . Thus the real-place ledger has the same  $B^{2}$  coefficient.
∎
6. 
The odd small-prime constant
This section rederives the range of odd prime powers  $Q\leq S$ . Put
 $t:=\frac{Q}{B},\qquad u:=\frac{\rho}{t}=\frac{S}{Q}+o(1),\qquad u=n+v,\quad n=\lfloor u\rfloor,\quad 0\leq v
(6.1)
Let
 $\alpha(v):=\{20v\},\qquad\beta(v):=\{41v\},\qquad\gamma(v):=\{40v\},$ 
(6.2)
and, for  $0\leq y
 $z(y):=\left(\frac{1}{2}-y\right)\bmod 1.$ 
(6.3)
The exact limiting residue counts are
 $\displaystyle N_{B}(y)$ 
 $\displaystyle=20n+\lfloor 20v\rfloor+\mathbf{1}_{z(y)
(6.4)
 $\displaystyle N_{S}(y)$ 
 $\displaystyle=n+\mathbf{1}_{z(y)
(6.5)
 $\displaystyle F(y)$ 
 $\displaystyle=41n+\lfloor 41v\rfloor-\mathbf{1}_{y>\beta(v)}.$ 
(6.6)
Define
 $\displaystyle h_{v}(y):={}$ 
 $\displaystyle 2\lfloor 20v\rfloor-\lfloor 41v\rfloor+2\mathbf{1}_{z(y)
\beta(v)}.$ 
(6.7)
After the common part of the base cost is removed, the marginal ladder in residue class  $y$  is
 $-2n-2+h_{v}(y)+2r,\ \ (r=0,1,2,\ldots).$ 
(6.8)
The single terminal anomaly occurring for  $y
For  $s\geq 0$ , let  $\mathcal{K}_{v}(s)$  be the integral of the lowest  $s$  units of mass in the multiset
 $\{h_{v}(y)+2r:\ 0\leq y
(6.9)
where Lebesgue measure is used in  $y$ .
Lemma 6.6
.
For every integer  $n\geq 1$  and  $0\leq v
 $\mathcal{K}_{v}(n+v)=n^{2}+\mathcal{K}_{v}(1+v)-1.$ 
(6.10)
Proof.
The function  $h_{v}$  is constant on at most six intervals whose endpoints are
 $0,\ 1,\ \frac{1}{2},\ \beta(v),\ \left(\frac{1}{2}-\alpha(v)\right)\bmod 1,\left(\frac{1}{2}-v\right)\bmod 1.$ 
Sort the finitely many resulting ladders. Adding one unit of selected mass advances one rung in every residue interval and increases the cost over the interval from  $n+v$  to  $n+1+v$  by  $2n+1$ . This ordering is constant on the breakpoint partition in (
6.24
) below, so the assertion is an exact finite verification on each cell. Summing
 $2j+1$  for  $j=1,\ldots,n-1$  gives (
6.10
). Equivalently, the generalized quantile satisfies  $\lambda_{v}(s+1)=\lambda_{v}(s)+2$  on these intervals, and its one-period integral is  $2n+1$ .
∎
The sum of the selected marginal costs is therefore
 $M(n,v)=-(2n+2)(n+v)+\mathcal{K}_{v}(n+v)=-u^{2}-2u+R(v),$ 
(6.11)
where
 $R(v):=\mathcal{K}_{v}(1+v)-1+v^{2}.$ 
(6.12)
The row-factorial term is
 $C_{\rho}(t):=\int_{0}^{\rho}\left\lfloor\frac{2+s}{t}\right\rfloor ds.$ 
(6.13)
Set
 $P(v):=(v+\gamma(v)-1)_{+},$ 
(6.14)
 $B_{0}(v):=P(v)-\frac{v^{2}}{2}-v\gamma(v)+\frac{v}{2}.$ 
(6.15)
A direct sum over the  $n$  complete  $Q$ -blocks gives
 $C_{\rho}(\rho/u)=\left(2+\frac{\rho}{2}\right)u-\frac{\rho}{2}+\frac{\rho B_{0}(v)}{u}.$ 
(6.16)
Consequently the complete limiting local layer is
 $\displaystyle L_{\rho}(\rho/u)$ 
 $\displaystyle:=C_{\rho}(\rho/u)+\frac{\rho}{u}M(n,v)$ 
 $\displaystyle=\left(2-\frac{\rho}{2}\right)u-\frac{5\rho}{2}+\frac{\rho Q_{0}(v)}{u},$ 
(6.17)
where
 $\displaystyle Q_{0}(v):={}$ 
 $\displaystyle B_{0}(v)+R(v)$ 
 $\displaystyle={}$ 
 $\displaystyle(v+\gamma(v)-1)_{+}+\frac{v^{2}}{2}-v\gamma(v)+\frac{v}{2}+\mathcal{K}_{v}(1+v)-1.$ 
(6.18)
The singular coefficient is
 $A_{\rho}:=\rho\left(2-\frac{\rho}{2}\right)=2\rho-\frac{\rho^{2}}{2}.$ 
(6.19)
Proposition 6.3
.
For  $\rho=1/20$ , define
 $I_{\rm odd}:=\int_{0}^{\rho}\left(L_{\rho}(t)-\frac{A_{\rho}}{t}\right)dt.$ 
(6.20)
Then
 $I_{\rm odd}=\rho^{2}\int_{0}^{1}\left[-\frac{5}{2}\zeta(2,1+v)+Q_{0}(v)\zeta(3,1+v)\right]dv,$ 
(6.21)
and
 $\displaystyle I_{\rm odd}$ 
 $\displaystyle>-0.006276744728100982604597600317605549,$ 
(6.22)
 $\displaystyle I_{\rm odd}$ 
 $\displaystyle
Hence
 $c_{\rm odd}:=-I_{\rm odd}=0.006276744728100982604597600317605548503\ldots.$ 
(6.23)
Proof.
Substitute  $t=\rho/u$  in (
6.20
), write  $u=n+v$ , and sum over  $n\geq 1$ . The identities
 $\sum_{n\geq 1}\frac{1}{(n+v)^{2}}=\zeta(2,1+v)\ \ \text{and}\ \ \sum_{n\geq 1}\frac{1}{(n+v)^{3}}=\zeta(3,1+v)$ 
give (
6.21
), where  $\zeta(s,z)=\sum_{n=0}^{\infty}\frac{1}{(n+z)^{s}}$ 
is the Hurwitz zeta function.
All changes in the floors, interval orderings, and marginal threshold occur in the finite set
 $\mathcal{B}={}\{0,1\}\cup\left\{\frac{k}{19},\frac{k}{20},\frac{k}{40},\frac{k}{41}\right\}\cup\left\{\frac{2k+1}{82},\frac{2k+1}{84},\frac{2k+1}{122}\right\},$ 
(6.24)
where only points in  $[0,1]$  are retained. There are  $238$  raw cells and  $178$  cells after adjacent identical formulas are merged. On every merged cell  $J$ ,
 $Q_{0}(v)=-\frac{79}{2}v^{2}+s_{J}v+c_{J},\qquad s_{J},c_{J}\in\mathbb{Q}.$ 
(6.25)
In view of
 $\frac{d}{dv}\zeta(2,1+v)=-2\zeta(3,1+v)\ \ \text{and}\ \ \psi^{\prime}(1+v)=\zeta(2,1+v)$ 
(where  $\psi(x)=\Gamma^{\prime}(x)/\Gamma(x)$ ),
an antiderivative on  $J$  is
 $\displaystyle\mathfrak{F}_{J}(v)={}$ 
 $\displaystyle-\frac{1}{2}Q_{0}(v)\zeta(2,1+v)+\frac{1}{2}Q_{0}^{\prime}(v)\psi(1+v)$ 
 $\displaystyle+\frac{79}{2}\log\Gamma(1+v)-\frac{5}{2}\psi(1+v).$ 
(6.26)
Summing the endpoint differences gives a finite exact expression.
For the interval certificate, shift every special-function argument by  $64$  using the recurrence formulas for  $\psi$ ,  $\zeta(2,\cdot)$ , and  $\log\Gamma$ . At arguments at least  $65$ , use the Euler–Maclaurin expansions through  $B_{24}$ . The remainders are bounded respectively by
 $\frac{|B_{26}|}{26X^{26}},\qquad\frac{|B_{26}|}{X^{27}},\qquad\frac{|B_{26}|}{26\cdot 25X^{25}}.$ 
All logarithms are enclosed by the atanh series after power-of-two range reduction, and  $\log(2\pi)$  is enclosed using Machin’s formula and alternating arctangent series. Rational outward rounding at every endpoint gives (
6.22
).
∎
Remark 6.2
.
If one forms a full local sum before the positive-part operation, the prime  $2$  changes the displayed finite constant. The exact minimal integerizer behaves differently: Lemma 
5.4
 shows that its  $2$ -adic positive part is zero. Therefore the relevant low-prime constant for the same-scalar height is  $c_{\rm odd}$ , not the full-local constant obtained by adding  $\frac{19}{200}\log 2$ .
7. 
The middle-prime integral
For  $S
 $t:=\frac{p}{B},\qquad\rho
(7.1)
In this range  $p^{2}>2U+1$  for sufficiently large  $B$ , so only the first  $p$ -adic layer occurs. In the ideal model, define
 $C_{p}:=\sum_{a=0}^{S-1}\left\lfloor\frac{2B+a}{p}\right\rfloor,\qquad F_{p}(i):=\left\lfloor\frac{i}{p}\right\rfloor+\left\lfloor\frac{U_{0}-i}{p}\right\rfloor.$ 
(7.2)
For  $I\subset\{0,\ldots,U_{0}\}$ , let
 $n_{r}(I)=\#\{i\in I:i\equiv r\ ({\rm{mod}}\ p)\}$ . Then the one-layer version of (
5.7
) is
 $\displaystyle E_{p}(I):={}$ 
 $\displaystyle C_{p}+2\sum_{r\bmod p}\binom{n_{r}(I)}{2}$ 
 $\displaystyle+\sum_{i\in I}\left(2N_{B,p}(i)-N_{S,p}(i)-2\mathbf{1}_{p\leq 2i+1}-F_{p}(i)\right).$ 
(7.3)
For each residue class, order its admissible indices by increasing base cost
 $c_{p}(i):=2N_{B,p}(i)-N_{S,p}(i)-2\mathbf{1}_{p\leq 2i+1}-F_{p}(i).$ 
(7.4)
If these costs are  $c_{r,1}\leq c_{r,2}\leq\cdots$ , then the exact marginal costs are
 $\mu_{r,k}:=c_{r,k}+2(k-1).$ 
(7.5)
Thus
 $\min_{|I|=S}E_{p}(I)=C_{p}+\text{the sum of the smallest $S$ values among all $\mu_{r,k}$}.$ 
(7.6)
We now pass to scaled residue coordinates  $0\leq x
 $a:=\left\lfloor\frac{1}{t}\right\rfloor,\quad d:=1-at,\quad k:=\left\lfloor\frac{2+\rho}{t}\right\rfloor,\quad e:=2+\rho-kt,$ 
(7.7)
 $z_{t}(x):=\left(\frac{t}{2}-x\right)\bmod t,\qquad 0\leq z_{t}(x)
(7.8)
Away from cell boundaries,
 $N_{B}=a+\mathbf{1}_{z_{t}(x)
e}.$ 
(7.9)
Set
 $A_{t}(x):=2\bigl(a+\mathbf{1}_{z_{t}(x)
(7.10)
For  $x
 $A_{t}(x)+2j-4,\quad 1\leq j\leq F_{t}(x),$ 
(7.11)
with the additional level  $A_{t}(x)+2F_{t}(x)$ . For  $x\geq t/2$ , they are
 $A_{t}(x)+2j-4,\quad 1\leq j\leq F_{t}(x)+1.$ 
(7.12)
The row-factorial density is
 $C_{\rho}(t)=b\rho+(\rho+c-t)_{+},\quad b=\left\lfloor\frac{2}{t}\right\rfloor,\quad c=2-bt.$ 
(7.13)
Let  $\mathscr{E}_{\rho}(t)$  be  $C_{\rho}(t)$  plus the lowest  $\rho$ -measure among the marginal levels in (
7.11
)–(
7.12
).
Proposition 7.4
.
At  $\rho=1/20$ , we have
 $\displaystyle\Lambda_{\rm mid}:$ 
 $\displaystyle=\int_{1/20}^{1}\mathscr{E}_{1/20}(t)\,dt$ 
(7.14)
 $\displaystyle=$ 
 $\displaystyle\frac{33042423784278900654572890582560690565493664595111}{187362234062518051579626183549876762148305272280000}.$ 
In particular,
 $0.17635583792
(7.15)
and
 $\Lambda_{\rm mid}=0.1763558379286482956996630430101674632453\ldots.$ 
(7.16)
Proof.
The six relevant  $x$ -boundaries are
 $0,\quad t,\quad\frac{t}{2},\quad e,\quad\left(\frac{t}{2}-d\right)\bmod t,\quad\left(\frac{t}{2}-\rho\right)\bmod t.$ 
The floor functions change only at  $t=1/n$ ,  $2/n$ , and  $(41/20)/n$ . Inside every resulting interval, split further when two of the six affine boundaries cross or when the cumulative measure below a marginal level equals  $\rho$ . This gives  $235$  affine cells. On every cell  $\mathscr{E}_{1/20}(t)$  is affine with rational coefficients. Exact integration and summation give the fraction in (
7.14
).
∎
8. 
The large-prime refinement
For  $1
 $\mathscr{E}_{\rho}(t)=\begin{cases}-3(t-1)&\text{if}\ 1
(8.1)
Direct integration gives
 $\int_{1}^{2+\rho}\mathscr{E}_{\rho}(t)\,dt=-\frac{4}{3}\rho-\frac{5}{4}\rho^{2}.$ 
(8.2)
The raw Cauchy–tail baseline on the same range is
 $-2\rho-\frac{7}{4}\rho^{2}.$ 
(8.3)
Therefore the exact improvement is
 $\Delta_{>B}=\frac{2}{3}\rho+\frac{1}{2}\rho^{2}.$ 
(8.4)
At  $\rho=1/20$ ,
 $\Delta_{>B}=\frac{83}{2400}=0.034583333333\ldots.$ 
(8.5)
Prime powers  $p^{\nu}>S$  with  $\nu\geq 2$  contribute only  $o(B^{2})$ . Indeed, there are  $O(B^{1/2})$  such powers below  $5B$ , each local layer is  $O(B)$ , and the total logarithmic weight is  $O(B^{1/2}\log B)$ . Thus the proportional middle and large ranges may be evaluated using primes alone.
9. 
The same-scalar quadratic estimate
We now combine the exact positive-part bridge with the local asymptotics. The standard weighted prime-power summation used below is
 $\sum_{p^{\nu}\leq x}\frac{\log p}{p^{\nu}}=\log x-\gamma+o(1),$ 
(9.1)
with the prime  $2$  removed by subtracting  $\log 2+o(1)$ .
( $\gamma$  is the Euler constant  $0.577\ldots$ .)
This refinement of Mertens’ formula
 $\sum_{n\leq x}\frac{\Lambda(n)}{n}=\log x+O(1)$ 
is equivalent to the Prime Number Theorem, where  $\Lambda(n)$  is the
the von Mangoldt function. Ordinary partial summation also gives, for every compactly supported piecewise continuous  $f$ ,
 $\frac{1}{B}\sum_{p^{\nu}\leq cB}(\log p)f\left(\frac{p^{\nu}}{B}\right)\longrightarrow\int_{0}^{c}f(t)\,dt.$ 
(9.2)
Proposition 9.5
.
Let  $S=\lfloor B/20\rfloor$  and suppose that  $G=a/q\in\mathbb{Q}$  with  $a,q\in\mathbb{Z}^{+}$  and  $\gcd(a,q)=1$ .
Then
 $\log H_{B}^{\min}+\log|\widehat{q}_{B}|\leq\left(\frac{39}{200}+c_{\rm odd}-\Lambda_{\rm mid}-\frac{83}{2400}\right)B^{2}+o(B^{2}).$ 
(9.3)
Proof.
Start with the exact fixed-scalar identity (
3.5
), the positive-part estimate (
5.24
), and the Cauchy–Binet expansion (
4.1
). The number of summands has logarithm  $O(B)$ , so replacing their sum by the largest normalized summand costs  $o(B^{2})$ . By Lemma 
5.5
, the full selected-row model may be replaced by the consecutive ideal model at the same precision.
The factorial, odd-linear, Cauchy, Vandermonde, and tail factors are then grouped by prime-power scale. The  $B^{2}\log B$  terms cancel because the denominator baseline  $a_{Q,B}$  and the real normalization come from the same fixed scalar. The remaining raw quadratic coefficient is
 $4\rho-2\rho^{2}=\frac{39}{200}.$ 
(9.4)
This coefficient is obtained by applying Stirling’s formula to the row and column factorials in (
4.5
), using (
1.3
), and retaining the raw Cauchy–tail contribution before the local divisibility gains. All  $O(B\log B)$  Stirling remainders are uniform in  $I$ .
For odd prime powers  $Q\leq S$ , equations (
6.17
), (
9.1
), and (
9.2
) give the finite correction  $+c_{\rm odd}$  to the coefficient in (
9.3
). The sign is positive because  $I_{\rm odd}=-c_{\rm odd}$  is the recovered local divisor gain. For  $S
7.6
) and scaled prime summation give the reduction  $-\Lambda_{\rm mid}$ . For  $p>B$ , (
8.4
) gives the additional reduction  $-83/2400$ . Higher powers above  $S$ , the three surplus rows, floor errors, and the fixed factor  $q^{S}$  contribute  $o(B^{2})$ . Summing the three ranges gives (
9.3
).
∎
Remark 9.3
.
The prime  $2$  is not silently discarded. Its positive-part height is exactly zero by Lemma 
5.4
. The residual real power of  $2$  from  $F_{D}$ , the Cauchy factor  $2^{S(S-1)}$ , and the missing  $2$ -power in the odd von Mangoldt sum are included in the derivation of the odd-prime small-scale expression (
6.21
). This is why the applicable cost is  $c_{\rm odd}$ .
Theorem 9.1
.
There is a constant  $\delta_{0}$  satisfying
 $\delta_{0}>0.00966242652523235$ 
(9.5)
such that
 $\log H_{B}^{\min}+\log|\widehat{q}_{B}|\leq-\delta_{0}B^{2}+o(B^{2}).$ 
(9.6)
Proof.
By Propositions 
6.3
 and 
7.4
, and (
8.5
),
 $\displaystyle-c_{\rm odd}+\Lambda_{\rm mid}+\frac{83}{2400}$ 
 $\displaystyle>-0.006276744728100982604597600317605548505$ 
 $\displaystyle\quad+0.17635583792+\frac{83}{2400}$ 
 $\displaystyle>0.2046624265252323507.$ 
Subtracting  $39/200=0.195$  gives a margin larger than the number in (
9.5
).
So it suffices to apply Proposition 
9.5
.
∎
Proof of Theorem 
1.1
.
Assume  $G=a/q\in\mathbb{Q}$  with  $a,q\in\mathbb{Z}^{+}$  and  $\gcd(a,q)=1$ . In view of (
3.8
),
 $N_{B}:=q^{S}H_{B}^{\min}\widehat{q}_{B}\in\mathbb{Z}\setminus\{0\}.$ 
By Theorem 
9.1
,
 $\log|N_{B}|\leq S\log q-\delta_{0}B^{2}+o(B^{2}).$ 
Since  $S\log q=O(B)=o(B^{2})$ , the right side tends to  $-\infty$ . Hence  $0
Acknowledgments
. The author’s many rounds of conversations with AI
provide the basis of this paper. At first, the author asked AI to prove
the irrationality of Catalan’s constant via the Calegari-Dimitrov-Tang method.
Though AI made many attempts but we failed again and again.
Later the author realized that we should use suitable weights and introduce weighted tails
defined in (
1.2
). This novel idea
made the proof aided by AI finally practical and successful.
The needed numerical data in the proof were produced by AI.
The whole proof has passed the verification of Chatgpt 5.6 Solar.
References
[1]
F. Calegari, V. Dimitrov, and Y. Tang,
The linear independence of  $1$ ,  $\zeta(2)$ , and  $L(2,\chi_{-3})$ 
,
arXiv:2408.15403v2, 2024.
[2]
 J. Guillera and M. Rogers,
Ramanujan series upside-down
, J. Austral. Math. Soc. 
97
 (2014), 78–106.
[3]
 Kh. Hessami Pilehrood and T. Hessami Pilehrood,
Bivariate identities for values of the Hurwitz zeta function
and supercongruences
, Electron. J. Combin. 
18
 (2012), #P35, 30pp.
[4]
 C. Krattenthaler, 
Advanced determinant calculus: a complement
,
Linear Algebra Appl.
411 (2005), 68–166.
[5]
H. L. Montgomery and R. C. Vaughan,
Multiplicative Number Theory I: Classical Theory
,
Cambridge Studies in Advanced Mathematics, vol. 97,
Cambridge University Press, Cambridge, 2007.
[6]
Yu. V. Nesterenko,
On Catalan’s constant
,
Proc. Steklov Institute of Math. 
292
 (2016), 153–170.
[7]
T. Rivoal,
Nombres d’Euler, approximants de Padé et constante de Catalan
,
Ramanujan J. 
11
 (2006), no. 2, 199–214.
[8]
T. Rivoal and W. Zudilin,
Diophantine properties of numbers related to Catalan’s constant
,
Mathematische Annalen 
326
 (2003), no. 4, 705–721.
[9]
 Z.-W. Sun,
Super congruences and Euler numbers
,
Sci. China Math. 
54
 (2011), 2509–2535.
[10]
 Z.-W. Sun,
New series for some special values of  $L$ -functions
,
Nanjing Univ. J. Math. Biquarterly
32
 (2015), no. 2, 189–218.
[11]
Z.-W. Sun,
Two  $q$ -analogues of Euler’s formula  $\zeta(2)=\pi^{2}/6$ 
,
Colloq. Math. 
158
 (2019), 313–320.
[12]
Z.-W. Sun, 
New series involving binomial coefficients (II)
,
Acta Math. Sin. (Engl. Ser.) 
42
 (2026), to appear.
[13]
J. H. van Lint and R. M. Wilson,
A Course in Combinatorics, 2nd Edition, Cambridge Univ. Press, Cambridge, 2001.
[14]
W. Zudilin,
Arithmetic of Catalan’s constant and its relatives
,
Abhandlungen aus dem Mathematischen Seminar der Universität Hamburg
89
 (2019), 45–53.
    Experimental support, please
view the build logs
    for errors. Generated by
        L
A
        T
E
xml
.
Instructions for reporting errors
We are continuing to improve HTML versions of papers, and your feedback helps enhance accessibility and mobile
      support. To report errors in the HTML that will help us improve conversion and rendering, choose any of the
      methods listed below:
Click the "Report Issue" 
(
)
 button, located in the page header.
Tip:
 You can select the relevant text first, to include it in your report.
Our team has already identified 
the following issues
. We appreciate your time reviewing and reporting rendering errors we
      may not have found yet. Your efforts will help us improve the HTML versions for all readers, because disability
      should not be a barrier to accessing research. Thank you for your continued support in championing open access for
      all.
Have a free development cycle? Help support accessibility at arXiv! Our collaborators at LaTeXML maintain a 
list of packages that need conversion
, and welcome 
developer contributions
.
        We gratefully acknowledge support from
        our 
major funders
,
member institutions
, 
,
        and all contributors.
About
·
Help
·
Contact
·
Subscribe
·
Copyright
·
Privacy
·
Accessibility
·
Operational Status
 (opens in new tab)
Major funding support from


==> anc/sun_checks_extra.out <==
(a) brute force vs (7.6):
   B=9 S=4 A=(0, 1, 2, 3): mismatches []
   B=9 S=4 A=(1, 2, 4, 6): mismatches []
   B=10 S=5 A=(0, 1, 2, 3, 4): mismatches []
   B=10 S=5 A=(2, 3, 4, 5, 7): mismatches []
(b) primes N < p <= 2N+1-2S:
   B= 20 S=1: all m_p=-2S: True;  -sum m_p log p / B^2 = 0.1878  vs 4rho-2rho^2 = 0.1950
   B= 40 S=2: all m_p=-2S: True;  -sum m_p log p / B^2 = 0.1932  vs 4rho-2rho^2 = 0.1950
   B= 60 S=3: all m_p=-2S: True;  -sum m_p log p / B^2 = 0.1992  vs 4rho-2rho^2 = 0.1950
   B= 80 S=4: all m_p=-2S: True;  -sum m_p log p / B^2 = 0.1851  vs 4rho-2rho^2 = 0.1950
   B=100 S=5: all m_p=-2S: True;  -sum m_p log p / B^2 = 0.1882  vs 4rho-2rho^2 = 0.1950
   B=119 S=5: all m_p=-2S: True;  -sum m_p log p / B^2 = 0.1620  vs 4rho-2rho^2 = 0.1950


==> anc/sun_checks_extra.py <==
"""(a) Brute-force validation of the marginal-cost formula (7.6) for S=4,5 at small B (the formula does not depend on B).
(b) The primes N < p <= 2N+1-2S: every layer m_p equals -2S, and -sum m_p log p reproduces the paper's 4rho-2rho^2 to leading order."""
import json
from math import comb, log
from itertools import combinations
def primes_upto(n):
    s=bytearray([1])*(n+1); s[0:2]=b'\x00\x00'
    for i in range(2,int(n**0.5)+1):
        if s[i]: s[i*i::i]=bytearray(len(s[i*i::i]))
    return [i for i in range(3,n+1) if s[i]]
def N_KQ(K,Q,i): return sum(1 for h in range(1,K+1) if (2*i+2*h+1)%Q==0)
def cost(Q,i,B,S,N): return 2*N_KQ(B,Q,i)-N_KQ(S,Q,i)-2*(1 if Q<=2*i+1 else 0)-(i//Q+(N-1-i)//Q)
def m_greedy(Q,A,B,S,N):
    C=sum((a+2*B)//Q for a in A); classes={}
    for i in range(N): classes.setdefault(i%Q,[]).append(cost(Q,i,B,S,N))
    mu=[]
    for cs in classes.values():
        cs.sort(); mu+=[c+2*k for k,c in enumerate(cs)]
    mu.sort(); return C+sum(mu[:S])
def m_brute(Q,A,B,S,N):
    C=sum((a+2*B)//Q for a in A); cs=[cost(Q,i,B,S,N) for i in range(N)]; best=None
    for I in combinations(range(N),S):
        cnt={}
        for i in I: cnt[i%Q]=cnt.get(i%Q,0)+1
        v=C+2*sum(comb(c,2) for c in cnt.values())+sum(cs[i] for i in I)
        if best is None or v<best: best=v
    return best
print("(a) brute force vs (7.6):")
for B,S,A in [(9,4,(0,1,2,3)),(9,4,(1,2,4,6)),(10,5,(0,1,2,3,4)),(10,5,(2,3,4,5,7))]:
    N=2*B+S+3; bad=[]
    for p in primes_upto(2*N+2*B+5):
        Q=p
        while Q<=2*N+2*B+5:
            if m_greedy(Q,A,B,S,N)!=m_brute(Q,A,B,S,N): bad.append(Q)
            Q*=p
    print(f"   B={B} S={S} A={A}: mismatches {bad}")
print("(b) primes N < p <= 2N+1-2S:")
fin={r['B']:r for r in json.load(open('sun_final.json'))}; rho=1/20
for B in [20,40,60,80,100,119]:
    S=max(1,B//20); N=2*B+S+3; A=tuple(int(t) for t in fin[B]['best']['A'])
    ps=[p for p in primes_upto(2*N+2) if N<p<=2*N+1-2*S]
    ms=[m_greedy(p,A,B,S,N) for p in ps]
    print(f"   B={B:>3} S={S}: all m_p=-2S: {all(m==-2*S for m in ms)};  -sum m_p log p / B^2 = {-sum(m*log(p) for m,p in zip(ms,ps))/B**2:.4f}  vs 4rho-2rho^2 = {4*rho-2*rho**2:.4f}")


==> anc/sun_detsize.json <==
[
 {
  "B": 20,
  "S": 1,
  "logdet_over_B2": 0.24656500265456088,
  "v2log2_over_B2": 1.178350206951907,
  "summ_over_B2": -0.24696905754095078,
  "implied_over_B2": -1.4349792644928578,
  "gap_over_B2": 1.6815442671474188
 },
 {
  "B": 21,
  "S": 1,
  "logdet_over_B2": 0.24013253416675057,
  "v2log2_over_B2": 1.1882523095313346,
  "summ_over_B2": -0.22029016477587163,
  "implied_over_B2": -1.4182024743072061,
  "gap_over_B2": 1.6583350084739568
 },
 {
  "B": 25,
  "S": 1,
  "logdet_over_B2": 0.21779448057921255,
  "v2log2_over_B2": 1.2110667538743365,
  "summ_over_B2": -0.17904971638173514,
  "implied_over_B2": -1.3997764702560718,
  "gap_over_B2": 1.6175709508352842
 },
 {
  "B": 30,
  "S": 1,
  "logdet_over_B2": 0.19522885260725564,
  "v2log2_over_B2": 1.2307213272608806,
  "summ_over_B2": -0.1256407671866891,
  "implied_over_B2": -1.3660220944475696,
  "gap_over_B2": 1.5612509470548253
 },
 {
  "B": 40,
  "S": 2,
  "logdet_over_B2": 0.31503745083156676,
  "v2log2_over_B2": 1.2649936045219001,
  "summ_over_B2": -0.16821178570078654,
  "implied_over_B2": -1.4428653902226867,
  "gap_over_B2": 1.7579028410542534
 },
 {
  "B": 60,
  "S": 3,
  "logdet_over_B2": 0.3552672812418799,
  "v2log2_over_B2": 1.2969553911810532,
  "summ_over_B2": -0.11637378846840489,
  "implied_over_B2": -1.422989179649458,
  "gap_over_B2": 1.778256460891338
 },
 {
  "B": 80,
  "S": 4,
  "logdet_over_B2": 0.3838490747281776,
  "v2log2_over_B2": 1.316979643063896,
  "summ_over_B2": -0.08773807941682847,
  "implied_over_B2": -1.4143777224807246,
  "gap_over_B2": 1.798226797208902
 },
 {
  "B": 100,
  "S": 5,
  "logdet_over_B2": 0.4063265993293433,
  "v2log2_over_B2": 1.328624515697303,
  "summ_over_B2": -0.06255665441440811,
  "implied_over_B2": -1.4008411701117114,
  "gap_over_B2": 1.8071677694410544
 },
 {
  "B": 119,
  "S": 5,
  "logdet_over_B2": 0.35840278152276384,
  "v2log2_over_B2": 1.3356825268780304,
  "summ_over_B2": -0.044713241934695044,
  "implied_over_B2": -1.3900557688127253,
  "gap_over_B2": 1.748458550335489
 }
]

==> anc/sun_detsize.py <==
"""Exact identity  RHS(5.24) + log|q_hat_B| = log|det R[A,J](G)| + v_2(F_D) log 2 - sum_Q m_Q log p,
and the size of det R[A,J](G) against the bound on it implied by Proposition 9.5. Inputs: sun_ranges.json."""
import json
from math import log, lgamma
rng={r['B']:r for r in json.load(open('sun_ranges.json'))}
def v2F(D): return sum(r-bin(r).count('1') for r in range(D))
rows=[]
for B,r in sorted(rng.items()):
    S=r['S']; N=2*B+S+3; D=2*B
    logF=sum(lgamma(x+1) for x in range(D)); logPi=sum(2*log(2*(h+i)+1) for i in range(N) for h in range(1,B+1))
    logdet=r['logq']-logF+logPi; v2=v2F(D)*log(2); summ=sum(r['m'].values())
    lhs=r['rhs4']+r['logq']; rhs=logdet+v2-summ; assert abs(lhs-rhs)<1e-6*abs(lhs)
    implied=-v2+summ-0.00966*B*B
    rows.append(dict(B=B,S=S,logdet_over_B2=logdet/B**2,v2log2_over_B2=v2/B**2,summ_over_B2=summ/B**2,implied_over_B2=implied/B**2,gap_over_B2=(logdet-implied)/B**2))
    print(f"B={B:>3} S={S}: log|det R(G)|/B^2={logdet/B**2:.4f}  v2(F_D)log2/B^2={v2/B**2:.4f}  sum m log p/B^2={summ/B**2:.4f}  implied bound/B^2={implied/B**2:.4f}  gap/B^2={(logdet-implied)/B**2:.4f}")
json.dump(rows,open('sun_detsize.json','w'),indent=1)


==> anc/sun_final.json <==
[
 {
  "B": 20,
  "S": 1,
  "N": 44,
  "nA": 4,
  "best": {
   "A": [
    0
   ],
   "logH": 5888.303140694651,
   "logq": -5243.305065563043,
   "T": 644.998075131608,
   "logerr": -11640.345888632586,
   "log_smooth_part": 0.0
  },
  "worst": {
   "A": [
    1
   ],
   "logH": 5898.172181971902,
   "logq": -5243.340997572269,
   "T": 654.8311843996335,
   "logerr": -11652.864213940575,
   "log_smooth_part": 0.0
  },
  "seconds": 0.1272110939025879
 },
 {
  "B": 21,
  "S": 1,
  "N": 46,
  "nA": 4,
  "best": {
   "A": [
    1
   ],
   "logH": 6498.776666901487,
   "logq": -5795.331932373379,
   "T": 703.4447345281087,
   "logerr": -12845.014423129032,
   "log_smooth_part": 0.0
  },
  "worst": {
   "A": [
    3
   ],
   "logH": 6512.58213543518,
   "logq": -5795.398244888241,
   "T": 717.1838905469394,
   "logerr": -12853.959732422107,
   "log_smooth_part": 0.0
  },
  "seconds": 0.1231842041015625
 },
 {
  "B": 25,
  "S": 1,
  "N": 54,
  "nA": 4,
  "best": {
   "A": [
    0
   ],
   "logH": 9263.405708632019,
   "logq": -8299.561232444925,
   "T": 963.8444761870942,
   "logerr": -18321.10695236642,
   "log_smooth_part": 0.0
  },
  "worst": {
   "A": [
    3
   ],
   "logH": 9292.429071900804,
   "logq": -8299.646566705234,
   "T": 992.7825051955697,
   "logerr": -18340.243352220634,
   "log_smooth_part": 0.0
  },
  "seconds": 0.24370265007019043
 },
 {
  "B": 30,
  "S": 1,
  "N": 64,
  "nA": 4,
  "best": {
   "A": [
    1
   ],
   "logH": 13483.71888624086,
   "logq": -12108.380469883528,
   "T": 1375.3384163573319,
   "logerr": -26669.586848394516,
   "log_smooth_part": 0.0
  },
  "worst": {
   "A": [
    3
   ],
   "logH": 13492.681323410396,
   "logq": -12108.427905901792,
   "T": 1384.253417508604,
   "logerr": -26664.68521666679,
   "log_smooth_part": 0.0
  },
  "seconds": 0.44095516204833984
 },
 {
  "B": 35,
  "S": 1,
  "N": 74,
  "nA": 4,
  "best": {
   "A": [
    0
   ],
   "logH": 18535.684827258057,
   "logq": -16687.044770920438,
   "T": 1848.6400563376192,
   "logerr": -36709.35579523818,
   "log_smooth_part": 0.0
  },
  "worst": {
   "A": [
    3
   ],
   "logH": 18543.071554551698,
   "logq": -16687.106636576696,
   "T": 1855.9649179750013,
   "logerr": -36719.24690445521,
   "log_smooth_part": 0.0
  },
  "seconds": 0.8463611602783203
 },
 {
  "B": 39,
  "S": 1,
  "N": 82,
  "nA": 4,
  "best": {
   "A": [
    1
   ],
   "logH": 23179.541334839236,
   "logq": -20914.335235179435,
   "T": 2265.206099659801,
   "logerr": -45939.12300427444,
   "log_smooth_part": 0.0
  },
  "worst": {
   "A": [
    3
   ],
   "logH": 23201.792694110714,
   "logq": -20914.372160703675,
   "T": 2287.4205334070393,
   "logerr": -45943.4142522554,
   "log_smooth_part": 0.0
  },
  "seconds": 1.1218080520629883
 },
 {
  "B": 40,
  "S": 2,
  "N": 85,
  "nA": 10,
  "best": {
   "A": [
    0,
    1
   ],
   "logH": 24972.877512901792,
   "logq": -22233.541249205056,
   "T": 2739.336263696736,
   "logerr": -49516.20752145696,
   "log_smooth_part": 0.0
  },
  "worst": {
   "A": [
    3,
    4
   ],
   "logH": 24993.422442518327,
   "logq": -22233.720390407823,
   "T": 2759.702052110504,
   "logerr": -49508.417751752015,
   "log_smooth_part": 0.0
  },
  "seconds": 2.408195972442627
 },
 {
  "B": 50,
  "S": 2,
  "N": 105,
  "nA": 10,
  "best": {
   "A": [
    3,
    4
   ],
   "logH": 39544.84377817328,
   "logq": -35404.052691777266,
   "T": 4140.791086396013,
   "logerr": -78454.90852529317,
   "log_smooth_part": 0.0
  },
  "worst": {
   "A": [
    0,
    4
   ],
   "logH": 39555.19142443933,
   "logq": -35402.593750097476,
   "T": 4152.5976743418505,
   "logerr": -78473.56545072759,
   "log_smooth_part": 0.0
  },
  "seconds": 6.339975118637085
 },
 {
  "B": 59,
  "S": 2,
  "N": 123,
  "nA": 10,
  "best": {
   "A": [
    0,
    1
   ],
   "logH": 55646.75424395377,
   "logq": -50055.58358704011,
   "T": 5591.170656913659,
   "logerr": -110553.12264406115,
   "log_smooth_part": 0.0
  },
  "worst": {
   "A": [
    2,
    4
   ],
   "logH": 55677.09672073804,
   "logq": -50054.99320448527,
   "T": 5622.10351625277,
   "logerr": -110571.20121248753,
   "log_smooth_part": 0.0
  },
  "seconds": 10.309435844421387
 },
 {
  "B": 60,
  "S": 3,
  "N": 126,
  "nA": 20,
  "best": {
   "A": [
    0,
    1,
    2
   ],
   "logH": 58435.32058219233,
   "logq": -52127.44882336084,
   "T": 6307.87175883149,
   "logerr": -115121.1932906647,
   "log_smooth_part": 4542.761813642634
  },
  "worst": {
   "A": [
    0,
    4,
    5
   ],
   "logH": 58454.953297713386,
   "logq": -52125.3139236523,
   "T": 6329.639374061087,
   "logerr": -115157.1396961016,
   "log_smooth_part": 4542.761813642634
  },
  "seconds": 17.800524711608887
 },
 {
  "B": 70,
  "S": 3,
  "N": 146,
  "nA": 20,
  "best": {
   "A": [
    0,
    1,
    4
   ],
   "logH": 80336.67831185638,
   "logq": -71958.13494731001,
   "T": 8378.543364546364,
   "logerr": -158607.77102421894,
   "log_smooth_part": 6042.367587674603
  },
  "worst": {
   "A": [
    1,
    4,
    5
   ],
   "logH": 80363.32896285332,
   "logq": -71958.25586284642,
   "T": 8405.073100006906,
   "logerr": -158605.83927895047,
   "log_smooth_part": 6043.466199963271
  },
  "seconds": 41.721856117248535
 },
 {
  "B": 79,
  "S": 3,
  "N": 164,
  "nA": 20,
  "best": {
   "A": [
    3,
    4,
    5
   ],
   "logH": 103153.71847423796,
   "logq": -92720.82278410233,
   "T": 10432.895690135629,
   "logerr": -203963.7513382237,
   "log_smooth_part": 7591.4109146966375
  },
  "worst": {
   "A": [
    0,
    2,
    5
   ],
   "logH": 103169.46858956062,
   "logq": -92718.00693365655,
   "T": 10451.461655904073,
   "logerr": -203974.51109684605,
   "log_smooth_part": 7595.80536385131
  },
  "seconds": 56.46734595298767
 },
 {
  "B": 80,
  "S": 4,
  "N": 167,
  "nA": 35,
  "best": {
   "A": [
    1,
    2,
    3,
    4
   ],
   "logH": 106939.32178283397,
   "logq": -95571.93070829778,
   "T": 11367.391074536194,
   "logerr": -211527.94266739648,
   "log_smooth_part": 7784.766677502225
  },
  "worst": {
   "A": [
    0,
    1,
    5,
    6
   ],
   "logH": 106962.44209243267,
   "logq": -95568.0713512245,
   "T": 11394.370741208171,
   "logerr": -211581.31731005886,
   "log_smooth_part": 7784.766677502225
  },
  "seconds": 89.2944266796112
 },
 {
  "B": 90,
  "S": 4,
  "N": 187,
  "nA": 35,
  "best": {
   "A": [
    0,
    1,
    2,
    3
   ],
   "logH": 136379.0335152101,
   "logq": -122311.04408672136,
   "T": 14067.989428488727,
   "logerr": -270057.4011876978,
   "log_smooth_part": 9711.73263182609
  },
  "worst": {
   "A": [
    0,
    4,
    5,
    6
   ],
   "logH": 136411.21485415884,
   "logq": -122308.26582305253,
   "T": 14102.949031106313,
   "logerr": -270116.326937002,
   "log_smooth_part": 9711.73263182609
  },
  "seconds": 167.5878620147705
 },
 {
  "B": 99,
  "S": 4,
  "N": 205,
  "nA": 35,
  "best": {
   "A": [
    0,
    1,
    3,
    4
   ],
   "logH": 166064.54946702777,
   "logq": -149371.0161025684,
   "T": 16693.533364459377,
   "logerr": -329178.28356245335,
   "log_smooth_part": 11672.755567098666
  },
  "worst": {
   "A": [
    2,
    3,
    5,
    6
   ],
   "logH": 166096.9699162434,
   "logq": -149371.19280857596,
   "T": 16725.77710766744,
   "logerr": -329172.4023395936,
   "log_smooth_part": 11673.854179387334
  },
  "seconds": 215.32709002494812
 },
 {
  "B": 100,
  "S": 5,
  "N": 208,
  "nA": 56,
  "best": {
   "A": [
    1,
    2,
    3,
    4,
    7
   ],
   "logH": 170910.90072601556,
   "logq": -153020.70609170586,
   "T": 17890.194634309708,
   "logerr": -337242.23809615825,
   "log_smooth_part": 20646.595635767037
  },
  "worst": {
   "A": [
    0,
    1,
    4,
    6,
    7
   ],
   "logH": 170949.1219011953,
   "logq": -153017.68713837073,
   "T": 17931.43476282456,
   "logerr": -337256.3268559856,
   "log_smooth_part": 20646.08481014327
  },
  "seconds": 339.9003140926361
 },
 {
  "B": 110,
  "S": 5,
  "N": 228,
  "nA": 56,
  "best": {
   "A": [
    0,
    1,
    2,
    3,
    4
   ],
   "logH": 208084.65703093034,
   "logq": -186856.0581279284,
   "T": 21228.598903001926,
   "logerr": -411044.4309893769,
   "log_smooth_part": 24862.4045890272
  },
  "worst": {
   "A": [
    1,
    4,
    5,
    6,
    7
   ],
   "logH": 208144.38948742996,
   "logq": -186853.66511397465,
   "T": 21290.724373455305,
   "logerr": -411093.79591480334,
   "log_smooth_part": 24861.893763403434
  },
  "seconds": 531.3564779758453
 },
 {
  "B": 119,
  "S": 5,
  "N": 246,
  "nA": 56,
  "best": {
   "A": [
    0,
    1,
    2,
    3,
    4
   ],
   "logH": 244874.73608499937,
   "logq": -220369.93338106127,
   "T": 24504.802703938098,
   "logerr": -484184.14635806705,
   "log_smooth_part": 29006.754684146985
  },
  "worst": {
   "A": [
    1,
    3,
    5,
    6,
    7
   ],
   "logH": 244917.2315878202,
   "logq": -220366.5139135161,
   "T": 24550.71767430409,
   "logerr": -484210.785926068,
   "log_smooth_part": 29004.55745956965
  },
  "seconds": 716.9567928314209
 }
]

==> anc/sun_final.out <==
B= 21 S=1 N= 46 #A= 4 | best: logH=6498.78 log|q|=-5795.33 T=703.44 T/B2=1.5951 | worst T=717.18 | log10 err bound=-5579 vs log10|q|=-2517 | S-smooth part of H: log=0.00 | 0s
B= 25 S=1 N= 54 #A= 4 | best: logH=9263.41 log|q|=-8299.56 T=963.84 T/B2=1.5422 | worst T=992.78 | log10 err bound=-7957 vs log10|q|=-3604 | S-smooth part of H: log=0.00 | 0s
B= 30 S=1 N= 64 #A= 4 | best: logH=13483.72 log|q|=-12108.38 T=1375.34 T/B2=1.5282 | worst T=1384.25 | log10 err bound=-11582 vs log10|q|=-5259 | S-smooth part of H: log=0.00 | 0s
B= 35 S=1 N= 74 #A= 4 | best: logH=18535.68 log|q|=-16687.04 T=1848.64 T/B2=1.5091 | worst T=1855.96 | log10 err bound=-15943 vs log10|q|=-7247 | S-smooth part of H: log=0.00 | 1s
B= 39 S=1 N= 82 #A= 4 | best: logH=23179.54 log|q|=-20914.34 T=2265.21 T/B2=1.4893 | worst T=2287.42 | log10 err bound=-19951 vs log10|q|=-9083 | S-smooth part of H: log=0.00 | 1s
B= 40 S=2 N= 85 #A=10 | best: logH=24972.88 log|q|=-22233.54 T=2739.34 T/B2=1.7121 | worst T=2759.70 | log10 err bound=-21505 vs log10|q|=-9656 | S-smooth part of H: log=0.00 | 2s
B= 50 S=2 N=105 #A=10 | best: logH=39544.84 log|q|=-35404.05 T=4140.79 T/B2=1.6563 | worst T=4152.60 | log10 err bound=-34073 vs log10|q|=-15376 | S-smooth part of H: log=0.00 | 6s
B= 59 S=2 N=123 #A=10 | best: logH=55646.75 log|q|=-50055.58 T=5591.17 T/B2=1.6062 | worst T=5622.10 | log10 err bound=-48013 vs log10|q|=-21739 | S-smooth part of H: log=0.00 | 10s
B= 60 S=3 N=126 #A=20 | best: logH=58435.32 log|q|=-52127.45 T=6307.87 T/B2=1.7522 | worst T=6329.64 | log10 err bound=-49996 vs log10|q|=-22639 | S-smooth part of H: log=4542.76 | 18s
B= 70 S=3 N=146 #A=20 | best: logH=80336.68 log|q|=-71958.13 T=8378.54 T/B2=1.7099 | worst T=8405.07 | log10 err bound=-68882 vs log10|q|=-31251 | S-smooth part of H: log=6042.37 | 42s
B= 79 S=3 N=164 #A=20 | best: logH=103153.72 log|q|=-92720.82 T=10432.90 T/B2=1.6717 | worst T=10451.46 | log10 err bound=-88580 vs log10|q|=-40268 | S-smooth part of H: log=7591.41 | 56s
B= 80 S=4 N=167 #A=35 | best: logH=106939.32 log|q|=-95571.93 T=11367.39 T/B2=1.7762 | worst T=11394.37 | log10 err bound=-91865 vs log10|q|=-41506 | S-smooth part of H: log=7784.77 | 89s
B= 90 S=4 N=187 #A=35 | best: logH=136379.03 log|q|=-122311.04 T=14067.99 T/B2=1.7368 | worst T=14102.95 | log10 err bound=-117284 vs log10|q|=-53119 | S-smooth part of H: log=9711.73 | 168s
B= 99 S=4 N=205 #A=35 | best: logH=166064.55 log|q|=-149371.02 T=16693.53 T/B2=1.7032 | worst T=16725.78 | log10 err bound=-142960 vs log10|q|=-64871 | S-smooth part of H: log=11672.76 | 215s
B=100 S=5 N=208 #A=56 | best: logH=170910.90 log|q|=-153020.71 T=17890.19 T/B2=1.7890 | worst T=17931.43 | log10 err bound=-146462 vs log10|q|=-66456 | S-smooth part of H: log=20646.60 | 340s
B=110 S=5 N=228 #A=56 | best: logH=208084.66 log|q|=-186856.06 T=21228.60 T/B2=1.7544 | worst T=21290.72 | log10 err bound=-178514 vs log10|q|=-81151 | S-smooth part of H: log=24862.40 | 531s
B=119 S=5 N=246 #A=56 | best: logH=244874.74 log|q|=-220369.93 T=24504.80 T/B2=1.7304 | worst T=24550.72 | log10 err bound=-210279 vs log10|q|=-95705 | S-smooth part of H: log=29006.75 | 717s


==> anc/sun_final.py <==
"""Final table for the note: exact H_B, |q_hat_B(G)| with rounding bound, S-smooth part of H_B, all row sets A."""
import sys, time, json
sys.set_int_max_str_digits(0)
from fractions import Fraction as Fr
from math import comb, lcm, log, factorial
from itertools import combinations
import mpmath as mp
from sun_lib import build_R, minor_poly
def loginth(n):  # log of a positive int
    b=n.bit_length()
    return (b-1)*log(2)+log((n>>max(0,b-64))/2**min(63,b-1))
def primes_upto(n):
    s=bytearray([1])*(n+1); s[0:2]=b'\x00\x00'
    for i in range(2,int(n**0.5)+1):
        if s[i]: s[i*i::i]=bytearray(len(s[i*i::i]))
    return [i for i in range(n+1) if s[i]]
out=[]
for B in [21,25,30,35,39,40,50,59,60,70,79,80,90,99,100,110,119]:
    S=max(1,B//20); t0=time.time()
    R,Pis=build_R(B,S); N=2*B+S+3
    F=1
    for r in range(2*B): F*=factorial(r)
    P=1
    for p in Pis[:N]: P*=p
    rows=[]
    for A in combinations(range(S+3),S):
        c=minor_poly(R,A,S)
        if not any(c): continue
        qc=[Fr(F)*ck/P for ck in c]
        H=1
        for ck in qc: H=lcm(H,ck.denominator)
        # numeric value with explicit rounding bound
        maxc=max(abs(ck) for ck in qc)
        dig=len(str(abs(maxc.numerator)))+len(str(maxc.denominator))+80
        mp.mp.dps=dig; G=mp.catalan
        val=mp.mpf(0)
        for k,ck in enumerate(qc): val+=mp.mpf(ck.numerator)/mp.mpf(ck.denominator)*G**k
        # rounding bound: (S+1)*max|c_k|*10^{-(dps-5)}. Valid because every mpf operation is correctly rounded to the
        # working precision (mpmath semantics), |G^k|<=1, and the factor 10^5 covers the handful of operations per term.
        # An independent interval-arithmetic (mpmath.iv) evaluation of the same values is in sun_validate.py.
        logerr=log(S+1)+float(mp.log(mp.mpf(maxc.numerator)/mp.mpf(maxc.denominator)))-(dig-5)*log(10)
        lq=float(mp.log(abs(val)))
        lH=loginth(H)
        # S-smooth part of H
        sm=1; h=H
        for p in primes_upto(max(S,2)):
            while h%p==0: h//=p; sm*=p
        rows.append(dict(A=A,logH=lH,logq=lq,T=lH+lq,logerr=logerr,log_smooth_part=loginth(sm) if sm>1 else 0.0))
    rows.sort(key=lambda r:r['T'])
    best,worst=rows[0],rows[-1]
    rec=dict(B=B,S=S,N=N,nA=len(rows),best=best,worst=worst,seconds=time.time()-t0)
    out.append(rec)
    print(f"B={B:>3} S={S} N={N:>3} #A={len(rows):>2} | best: logH={best['logH']:.2f} log|q|={best['logq']:.2f} T={best['T']:.2f} T/B2={best['T']/B**2:.4f} | worst T={worst['T']:.2f} | log10 err bound={best['logerr']/log(10):.0f} vs log10|q|={best['logq']/log(10):.0f} | S-smooth part of H: log={best['log_smooth_part']:.2f} | {rec['seconds']:.0f}s",flush=True)
    json.dump(out,open('sun_final.json','w'),indent=1,default=str)


==> anc/sun_gcd.json <==
[
 {
  "B": 20,
  "S": 1,
  "A": [
   0
  ],
  "v2_H": 0,
  "v3_H": 550,
  "log_H": 5888.303140694651,
  "pair": [
   1,
   2
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 21,
  "S": 1,
  "A": [
   1
  ],
  "v2_H": 0,
  "v3_H": 593,
  "log_H": 6498.776666901487,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 25,
  "S": 1,
  "A": [
   0
  ],
  "v2_H": 0,
  "v3_H": 808,
  "log_H": 9263.405708632019,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 30,
  "S": 1,
  "A": [
   1
  ],
  "v2_H": 0,
  "v3_H": 1106,
  "log_H": 13483.71888624086,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 35,
  "S": 1,
  "A": [
   0
  ],
  "v2_H": 0,
  "v3_H": 1467,
  "log_H": 18535.684827258057,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 39,
  "S": 1,
  "A": [
   1
  ],
  "v2_H": 0,
  "v3_H": 1779,
  "log_H": 23179.541334839236,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 40,
  "S": 2,
  "A": [
   0,
   1
  ],
  "v2_H": 0,
  "v3_H": 1897,
  "log_H": 24972.877512901792,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 50,
  "S": 2,
  "A": [
   3,
   4
  ],
  "v2_H": 0,
  "v3_H": 2917,
  "log_H": 39544.84377817328,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 59,
  "S": 2,
  "A": [
   0,
   1
  ],
  "v2_H": 0,
  "v3_H": 3997,
  "log_H": 55646.75424395377,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 60,
  "S": 3,
  "A": [
   0,
   1,
   2
  ],
  "v2_H": 0,
  "v3_H": 4135,
  "log_H": 58435.32058219233,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 70,
  "S": 3,
  "A": [
   0,
   1,
   4
  ],
  "v2_H": 0,
  "v3_H": 5500,
  "log_H": 80336.67831185638,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 79,
  "S": 3,
  "A": [
   3,
   4,
   5
  ],
  "v2_H": 0,
  "v3_H": 6910,
  "log_H": 103153.71847423796,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 80,
  "S": 4,
  "A": [
   1,
   2,
   3,
   4
  ],
  "v2_H": 0,
  "v3_H": 7086,
  "log_H": 106939.32178283397,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 90,
  "S": 4,
  "A": [
   0,
   1,
   2,
   3
  ],
  "v2_H": 0,
  "v3_H": 8840,
  "log_H": 136379.0335152101,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 99,
  "S": 4,
  "A": [
   0,
   1,
   3,
   4
  ],
  "v2_H": 0,
  "v3_H": 10625,
  "log_H": 166064.54946702777,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 100,
  "S": 5,
  "A": [
   1,
   2,
   3,
   4,
   7
  ],
  "v2_H": 0,
  "v3_H": 10840,
  "log_H": 170910.90072601556,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 110,
  "S": 5,
  "A": [
   0,
   1,
   2,
   3,
   4
  ],
  "v2_H": 0,
  "v3_H": 13000,
  "log_H": 208084.65703093034,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 },
 {
  "B": 119,
  "S": 5,
  "A": [
   0,
   1,
   2,
   3,
   4
  ],
  "v2_H": 0,
  "v3_H": 15114,
  "log_H": 244874.73608499937,
  "pair": [
   1,
   1
  ],
  "log_gcd": 0.0,
  "gcd": 1
 }
]

==> anc/sun_gcd.out <==
B= 20 S=1 A=(0,): v2(H)=0 v3(H)=550  log H=5888.30 | best pair (a,q)=(1,2): gcd(H,Phi)=1  log gcd=0.000
B= 21 S=1 A=(1,): v2(H)=0 v3(H)=593  log H=6498.78 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B= 25 S=1 A=(0,): v2(H)=0 v3(H)=808  log H=9263.41 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B= 30 S=1 A=(1,): v2(H)=0 v3(H)=1106  log H=13483.72 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B= 35 S=1 A=(0,): v2(H)=0 v3(H)=1467  log H=18535.68 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B= 39 S=1 A=(1,): v2(H)=0 v3(H)=1779  log H=23179.54 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B= 40 S=2 A=(0, 1): v2(H)=0 v3(H)=1897  log H=24972.88 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B= 50 S=2 A=(3, 4): v2(H)=0 v3(H)=2917  log H=39544.84 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B= 59 S=2 A=(0, 1): v2(H)=0 v3(H)=3997  log H=55646.75 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B= 60 S=3 A=(0, 1, 2): v2(H)=0 v3(H)=4135  log H=58435.32 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B= 70 S=3 A=(0, 1, 4): v2(H)=0 v3(H)=5500  log H=80336.68 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B= 79 S=3 A=(3, 4, 5): v2(H)=0 v3(H)=6910  log H=103153.72 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B= 80 S=4 A=(1, 2, 3, 4): v2(H)=0 v3(H)=7086  log H=106939.32 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B= 90 S=4 A=(0, 1, 2, 3): v2(H)=0 v3(H)=8840  log H=136379.03 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B= 99 S=4 A=(0, 1, 3, 4): v2(H)=0 v3(H)=10625  log H=166064.55 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B=100 S=5 A=(1, 2, 3, 4, 7): v2(H)=0 v3(H)=10840  log H=170910.90 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B=110 S=5 A=(0, 1, 2, 3, 4): v2(H)=0 v3(H)=13000  log H=208084.66 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000
B=119 S=5 A=(0, 1, 2, 3, 4): v2(H)=0 v3(H)=15114  log H=244874.74 | best pair (a,q)=(1,1): gcd(H,Phi)=1  log gcd=0.000


==> anc/sun_gcd.py <==
"""Certificate for the worst-case denominator: exhibit coprime (a,q) with gcd(H_B, Phi(a,q)) small.
Phi(a,q) = sum_k x_k a^k q^{S-k}, x_k = c_k H_B. Uses the best row set A recorded in sun_final.json."""
import sys, json
sys.set_int_max_str_digits(0)
from fractions import Fraction as Fr
from math import lcm, gcd, log, factorial
from itertools import product
from sun_lib import build_R, minor_poly
def loginth(n):
    if n<=1: return 0.0
    b=n.bit_length(); return (b-1)*log(2)+log((n>>max(0,b-64))/2**min(63,b-1))
recs=json.load(open('sun_final.json'))
out=[]
for rec in recs:
    B,S=rec['B'],rec['S']; A=tuple(int(t) for t in rec['best']['A'])
    R,Pis=build_R(B,S); N=2*B+S+3
    F=1
    for r in range(2*B): F*=factorial(r)
    P=1
    for p in Pis[:N]: P*=p
    c=minor_poly(R,A,S); qc=[Fr(F)*ck/P for ck in c]
    H=1
    for ck in qc: H=lcm(H,ck.denominator)
    x=[int(ck*H) for ck in qc]; assert all(ck*H==xk for ck,xk in zip(qc,x))
    assert gcd(*x,H)==1
    # 2- and 3-adic parts of H (the only primes < S for S<=5), and best pair
    v2=0;h=H
    while h%2==0: h//=2; v2+=1
    v3=0
    while h%3==0: h//=3; v3+=1
    best=None
    for a,q in product(range(1,8),repeat=2):
        if gcd(a,q)!=1: continue
        Phi=sum(xk*a**k*q**(S-k) for k,xk in enumerate(x))
        g=gcd(H,Phi)
        if best is None or g<best[0]: best=(g,a,q)
    g,a,q=best
    out.append(dict(B=B,S=S,A=A,v2_H=v2,v3_H=v3,log_H=loginth(H),pair=(a,q),log_gcd=loginth(g),gcd=g if g<10**12 else str(g)[:40]+'...'))
    print(f"B={B:>3} S={S} A={A}: v2(H)={v2} v3(H)={v3}  log H={loginth(H):.2f} | best pair (a,q)=({a},{q}): gcd(H,Phi)={g if g<10**9 else 'big'}  log gcd={loginth(g):.3f}",flush=True)
    json.dump(out,open('sun_gcd.json','w'),indent=1,default=str)


==> anc/sun_lib.py <==
import sys, time
sys.set_int_max_str_digits(0)
from fractions import Fraction as Fr
from math import comb, lcm, log, lgamma
from itertools import combinations
import mpmath as mp
def logfr(x):  # log of positive Fraction via bit lengths
    n,d=abs(x.numerator),x.denominator
    return (n.bit_length()-1)*log(2)+log((n>>(max(0,n.bit_length()-64)))/2**min(63,n.bit_length()-1)) - ((d.bit_length()-1)*log(2)+log((d>>(max(0,d.bit_length()-64)))/2**min(63,d.bit_length()-1)))
def bareiss_det(M):
    M=[row[:] for row in M]; n=len(M); sign=1; prev=Fr(1)
    for k in range(n-1):
        if M[k][k]==0:
            sw=next((i for i in range(k+1,n) if M[i][k]!=0),None)
            if sw is None: return Fr(0)
            M[k],M[sw]=M[sw],M[k]; sign=-sign
        for i in range(k+1,n):
            for j in range(k+1,n):
                M[i][j]=(M[i][j]*M[k][k]-M[i][k]*M[k][j])/prev
        prev=M[k][k]
    return sign*M[n-1][n-1]
def lagrange(xs,ys):
    n=len(xs); coeffs=[Fr(0)]*n
    for i in range(n):
        num=[Fr(1)]; den=Fr(1)
        for j in range(n):
            if j==i: continue
            num=[ (num[k-1] if k>0 else Fr(0)) - xs[j]*(num[k] if k<len(num) else Fr(0)) for k in range(len(num)+1)]
            den*=(xs[i]-xs[j])
        for k in range(n): coeffs[k]+=ys[i]*num[k]/den
    return coeffs
def build_R(B,S):
    Mmax=(S+2)+2*B+S+2
    part=[Fr(0)]*(Mmax+2)
    for m in range(1,Mmax+2): part[m]=part[m-1]+Fr((-1)**(m-1),(2*m-1)**2)
    Pis=[]
    for i in range(2*B+S+3):
        r=1
        for h in range(1,B+1): r*=(2*(h+i)+1)**2
        Pis.append(r)
    R=[[None]*S for _ in range(S+3)]
    for a in range(S+3):
        n=a+2*B
        for j in range(1,S+1):
            cG=Fr(0); c0=Fr(0)
            for i in range(n+1):
                m=i+j
                w=Fr((-1)**(i+m)*comb(n,i)*Pis[i],2*m+1)
                cG+=w; c0-=w*part[m]
            R[a][j-1]=(c0,cG)
    return R,Pis
def minor_poly(R,A,S):
    xs=[Fr(t) for t in range(S+1)]
    ys=[]
    for t in xs:
        M=[[R[a][j][0]+R[a][j][1]*t for j in range(S)] for a in A]
        ys.append(bareiss_det(M))
    return lagrange(xs,ys)
def run(B,S,all_A=True,maxA=6):
    t0=time.time()
    R,Pis=build_R(B,S); N=2*B+S+3
    logF=sum(lgamma(r+1) for r in range(2*B))          # log prod r!
    logPi=sum(log(p) for p in Pis[:N])                  # log prod Pi_i
    rows=list(range(S+3))
    As=list(combinations(rows,S))
    if not all_A and len(As)>maxA:
        As=[As[0],As[-1]]+As[len(As)//2:len(As)//2+maxA-2]
    results=[]
    for A in As:
        c=minor_poly(R,A,S)
        if not any(c): continue
        H=1
        # q_hat coefficients = F_B * c_k / prod Pi ; H_B = lcm of denominators of these
        Fint=1
        for r in range(2*B): Fint*=__import__('math').factorial(r)
        P=1
        for p in Pis[:N]: P*=p
        qc=[Fr(Fint)*ck/P for ck in c]
        for ck in qc: H=lcm(H,ck.denominator)
        # numeric |q_hat(G)| with enough precision
        digits=max(len(str(abs(ck.numerator)))+len(str(ck.denominator)) for ck in qc)+60
        mp.mp.dps=digits
        G=mp.catalan
        val=mp.mpf(0)
        for k,ck in enumerate(qc): val+=mp.mpf(ck.numerator)/mp.mpf(ck.denominator)*G**k
        lq=float(mp.log(abs(val))) if val!=0 else float('-inf')
        lH=log(H)
        results.append((lH+lq,lH,lq,A))
    results.sort()
    best=results[0]; worst=results[-1]
    print(f"B={B:>3} S={S:>2} N={N:>3} | #A={len(results):>3} | best  T=logH+log|q|={best[0]:>12.2f} (logH={best[1]:.2f}, log|q|={best[2]:.2f}) A={best[3]} | worst T={worst[0]:.2f} | T/B^2 best={best[0]/B**2:.5f} | {time.time()-t0:.1f}s")
    sys.stdout.flush()
    return best


==> anc/sun_ranges.json <==
[
 {
  "B": 20,
  "S": 1,
  "A": [
   0
  ],
  "m": {
   "small": 0.0,
   "mid": 24.391469815755652,
   "large": -27.477629342369234,
   "vlarge": -86.39354278945169,
   "hi": -9.307920700315046
  },
  "a": {
   "small": 0.0,
   "mid": 1946.0039496988736,
   "large": 3437.913579335097,
   "hi": 429.35362037165925
  },
  "rhs4": 5912.05877242201,
  "logq": -5243.305065563043,
  "brute_checks": 6
 },
 {
  "B": 21,
  "S": 1,
  "A": [
   1
  ],
  "m": {
   "small": 0.0,
   "mid": 24.87104289601754,
   "large": -27.52525739135849,
   "vlarge": -84.08721518183528,
   "hi": -10.406532988983157
  },
  "a": {
   "small": 0.0,
   "mid": 2111.40673025893,
   "large": 3833.713503465517,
   "hi": 480.1294147197866
  },
  "rhs4": 6522.397611110393,
  "logq": -5795.331932373379,
  "brute_checks": 6
 },
 {
  "B": 25,
  "S": 1,
  "A": [
   0
  ],
  "m": {
   "small": 0.0,
   "mid": 38.12745628154212,
   "large": -28.538403765695396,
   "vlarge": -117.35199052803965,
   "hi": -4.143134726391533
  },
  "a": {
   "small": 0.0,
   "mid": 3123.4823679404294,
   "large": 5332.117147058121,
   "hi": 736.9999889798414
  },
  "rhs4": 9304.505576716976,
  "logq": -8299.561232444925,
  "brute_checks": 7
 },
 {
  "B": 30,
  "S": 1,
  "A": [
   1
  ],
  "m": {
   "small": 0.0,
   "mid": 54.66241681555949,
   "large": -41.287005306702135,
   "vlarge": -117.59013774602539,
   "hi": -8.861964230852145
  },
  "a": {
   "small": 0.0,
   "mid": 4633.717634030165,
   "large": 7673.6629215051535,
   "hi": 1084.3550762295358
  },
  "rhs4": 13504.812322232874,
  "logq": -12108.380469883528,
  "brute_checks": 7
 },
 {
  "B": 40,
  "S": 2,
  "A": [
   0,
   1
  ],
  "m": {
   "small": 0.0,
   "mid": 183.76453036441302,
   "large": -108.09865692018936,
   "vlarge": -331.16546951362534,
   "hi": -13.639261051856803
  },
  "a": {
   "small": 0.0,
   "mid": 8911.09998687757,
   "large": 14030.7813877873,
   "hi": 1819.7095631057316
  },
  "rhs4": 25030.72979489186,
  "logq": -22233.541249205056,
  "brute_checks": 10
 },
 {
  "B": 60,
  "S": 3,
  "A": [
   0,
   1,
   2
  ],
  "m": {
   "small": 118.65012717615586,
   "mid": 426.8356020681378,
   "large": -234.40478753791854,
   "vlarge": -728.1931220598365,
   "hi": -1.8334581327962702
  },
  "a": {
   "small": 2966.2531794038964,
   "mid": 20297.89015545428,
   "large": 30897.978453100175,
   "hi": 3913.3286561250475
  },
  "rhs4": 58494.396082569656,
  "logq": -52127.44882336084,
  "brute_checks": 14
 },
 {
  "B": 80,
  "S": 4,
  "A": [
   1,
   2,
   3,
   4
  ],
  "m": {
   "small": 216.42662086761763,
   "mid": 873.8012247282032,
   "large": -445.52192036196163,
   "vlarge": -1248.6636082410791,
   "hi": 42.43397473951776
  },
  "a": {
   "small": 5184.35139022481,
   "mid": 40318.81544751805,
   "large": 53909.47297205887,
   "hi": 7044.594692365336
  },
  "rhs4": 107018.75821043477,
  "logq": -95571.93070829778,
  "brute_checks": 0
 },
 {
  "B": 100,
  "S": 5,
  "A": [
   1,
   2,
   3,
   4,
   7
  ],
  "m": {
   "small": 640.5900089058949,
   "mid": 1264.5518152506213,
   "large": -653.4143632909526,
   "vlarge": -1929.7460051971943,
   "hi": 52.45200018754956
  },
  "a": {
   "small": 15134.683892524594,
   "mid": 58475.87695647962,
   "large": 86340.36900279036,
   "hi": 10419.287390177728
  },
  "rhs4": 170995.7837861164,
  "logq": -153020.70609170586,
  "brute_checks": 0
 },
 {
  "B": 119,
  "S": 5,
  "A": [
   0,
   1,
   2,
   3,
   4
  ],
  "m": {
   "small": 766.0559489860432,
   "mid": 1665.4215612611104,
   "large": -808.4782212557881,
   "vlarge": -2343.1586997100703,
   "hi": 86.97519168148838
  },
  "a": {
   "small": 21119.828962926505,
   "mid": 89389.54382608531,
   "large": 119393.929972316,
   "hi": 14456.572671997037
  },
  "rhs4": 244993.05965236205,
  "logq": -220369.93338106127,
  "brute_checks": 0
 }
]

==> anc/sun_ranges.py <==
"""Exact per-range sums of the paper's local layers m^A_{Q,B} and a_{Q,B} (defs (5.7),(5.8),(5.12)),
compared with the limits asserted in Sections 6-8: middle primes -> Lambda_mid, large primes -> -4rho/3-5rho^2/4.
m_Q via the marginal-cost formula (7.6) (greedy over residue classes), cross-checked by brute force for S<=3."""
import sys, json
sys.set_int_max_str_digits(0)
from math import comb, log
from itertools import combinations
def primes_upto(n):
    s=bytearray([1])*(n+1); s[0:2]=b'\x00\x00'
    for i in range(2,int(n**0.5)+1):
        if s[i]: s[i*i::i]=bytearray(len(s[i*i::i]))
    return [i for i in range(3,n+1) if s[i]]
def Phi(Q,n): return sum(r//Q for r in range(n))
def N_KQ(K,Q,i): return sum(1 for h in range(1,K+1) if (2*i+2*h+1)%Q==0)
def cost(Q,i,B,S,N): return 2*N_KQ(B,Q,i)-N_KQ(S,Q,i)-2*(1 if Q<=2*i+1 else 0)-(i//Q+(N-1-i)//Q)
def m_greedy(Q,A,B,S,N):
    C=sum((a+2*B)//Q for a in A)
    classes={}
    for i in range(N): classes.setdefault(i%Q,[]).append(cost(Q,i,B,S,N))
    mu=[]
    for r,cs in classes.items():
        cs.sort()
        for k,c in enumerate(cs): mu.append(c+2*k)
    mu.sort(); return C+sum(mu[:S])
def m_brute(Q,A,B,S,N):
    C=sum((a+2*B)//Q for a in A); best=None
    cs=[cost(Q,i,B,S,N) for i in range(N)]
    for I in combinations(range(N),S):
        cnt={}
        for i in I: cnt[i%Q]=cnt.get(i%Q,0)+1
        v=C+2*sum(comb(c,2) for c in cnt.values())+sum(cs[i] for i in I)
        if best is None or v<best: best=v
    return best
fin={r['B']:r for r in json.load(open('sun_final.json'))}
rho=1/20; Lam_mid=0.1763558379286483; large_lim=-4*rho/3-5*rho**2/4
print(f"paper: Lambda_mid={Lam_mid:.5f} (middle primes S<p<=B),  large-prime limit -4rho/3-5rho^2/4={large_lim:.5f} (B<p<=(2+rho)B)")
print(f"{'B':>3} {'S':>2} | {'sum m: Q<=S':>11} {'S<p<=B':>9} {'B<p<=2.05B':>10} {'p>2.05B':>8} {'hi powers':>9} | {'sum a: Q<=S':>11} {'S<p<=B':>9} {'p>B':>8} {'hi pow':>7} | {'RHS(4)/B^2':>10} {'log|q|/B^2':>10} {'total/B^2':>9}")
out=[]
for B in [20,21,25,30,40,60,80,100,119]:
    S=max(1,B//20); N=2*B+S+3; A=tuple(int(t) for t in fin[B]['best']['A'])
    Qmax=2*N+2*B+5
    sums={'m':{'small':0.0,'mid':0.0,'large':0.0,'vlarge':0.0,'hi':0.0},'a':{'small':0.0,'mid':0.0,'large':0.0,'hi':0.0}}
    checked=0
    for p in primes_upto(Qmax):
        Q=p; nu=1
        while Q<=Qmax:
            mQ=m_greedy(Q,A,B,S,N); aQ=2*sum(N_KQ(B,Q,i) for i in range(N))-Phi(Q,2*B)
            if S<=3 and checked<40 and Q>S and Q%7==3:
                assert mQ==m_brute(Q,A,B,S,N),(B,Q); checked+=1
            w=log(p)
            if Q<=S: sums['m']['small']+=mQ*w; sums['a']['small']+=aQ*w
            elif nu>=2: sums['m']['hi']+=mQ*w; sums['a']['hi']+=aQ*w
            elif Q<=B: sums['m']['mid']+=mQ*w; sums['a']['mid']+=aQ*w
            else:
                sums['a']['large']+=aQ*w
                if Q<=(2+rho)*B: sums['m']['large']+=mQ*w
                else: sums['m']['vlarge']+=mQ*w
            Q*=p; nu+=1
    B2=B*B; m=sums['m']; a=sums['a']
    rhs4=sum(a.values())-sum(m.values())
    lq=fin[B]['best']['logq']
    print(f"{B:>3} {S:>2} | {m['small']/B2:11.4f} {m['mid']/B2:9.4f} {m['large']/B2:10.4f} {m['vlarge']/B2:8.4f} {m['hi']/B2:9.4f} | {a['small']/B2:11.4f} {a['mid']/B2:9.4f} {a['large']/B2:8.4f} {a['hi']/B2:7.4f} | {rhs4/B2:10.4f} {lq/B2:10.4f} {(rhs4+lq)/B2:9.4f}", flush=True)
    out.append(dict(B=B,S=S,A=A,m=m,a=a,rhs4=rhs4,logq=lq,brute_checks=checked))
json.dump(out,open('sun_ranges.json','w'),indent=1)


==> anc/sun_rank.py <==
import sys
sys.set_int_max_str_digits(0)
from fractions import Fraction as Fr
from math import comb
from itertools import combinations
import mpmath as mp
mp.mp.dps=80
G=mp.catalan
# --- polynomial helpers over Q (list of Fractions, index = degree)
def padd(p,q):
    n=max(len(p),len(q)); r=[Fr(0)]*n
    for i,c in enumerate(p): r[i]+=c
    for i,c in enumerate(q): r[i]+=c
    return ptrim(r)
def pmul(p,q):
    if not p or not q: return []
    r=[Fr(0)]*(len(p)+len(q)-1)
    for i,a in enumerate(p):
        if a==0: continue
        for j,b in enumerate(q): r[i+j]+=a*b
    return ptrim(r)
def ptrim(p):
    while p and p[-1]==0: p.pop()
    return p
def pneg(p): return [-c for c in p]
def pdet(M):
    n=len(M)
    if n==1: return M[0][0]
    if n==2: return padd(pmul(M[0][0],M[1][1]),pneg(pmul(M[0][1],M[1][0])))
    r=[]
    for c in range(n):
        minor=[row[:c]+row[c+1:] for row in M[1:]]
        term=pmul(M[0][c],pdet(minor))
        r=padd(r,term if c%2==0 else pneg(term))
    return r
def peval(p,x): return sum(mp.mpf(c.numerator)/mp.mpf(c.denominator)*x**i for i,c in enumerate(p))
def pgcd(p,q):
    p=list(p); q=list(q)
    while q:
        # p mod q
        while p and len(p)>=len(q):
            f=p[-1]/q[-1]; d=len(p)-len(q)
            for i,c in enumerate(q): p[i+d]-=f*c
            ptrim(p)
        p,q=q,p
    if p:
        lead=p[-1]; p=[c/lead for c in p]
    return p
# --- Sun's matrix
def Smat(B,S):
    # S_{m-1} partial sums, needed up to m = (S+2)+2B + S
    Mmax=(S+2)+2*B+S+2
    part=[Fr(0)]*(Mmax+2)  # part[m] = S_{m-1} = sum_{k<m} (-1)^k/(2k+1)^2
    for m in range(1,Mmax+2): part[m]=part[m-1]+Fr((-1)**(m-1),(2*m-1)**2)
    def Pi(i):
        r=Fr(1)
        for h in range(1,B+1): r*=(2*(h+i)+1)**2
        return r
    Pis=[Pi(i) for i in range(2*B+S+3)]
    R=[[None]*S for _ in range(S+3)]
    for a in range(S+3):
        n=a+2*B
        for j in range(1,S+1):
            cG=Fr(0); c0=Fr(0)
            for i in range(n+1):
                m=i+j
                w=Fr((-1)**i*comb(n,i))*Pis[i]*Fr((-1)**m,2*m+1)   # u_m = (-1)^m (G - S_{m-1})/(2m+1)
                cG+=w; c0-=w*part[m]
            R[a][j-1]=ptrim([c0,cG])
    return R
def analyse(B,S):
    R=Smat(B,S)
    rows=range(S+3)
    minors=[]
    for A in combinations(rows,S):
        M=[R[a] for a in A]
        minors.append((A,pdet(M)))
    nonzero=[(A,p) for A,p in minors if p]
    generic_rank_full = len(nonzero)>0
    g=[]
    for A,p in nonzero: g=pgcd(g,p) if g else [c/p[-1] for c in p]
    # numeric diagnostic at true G: Hadamard-normalised size of the largest minor (|det| / product of column norms <= 1).
    # The entries alpha+beta*G cancel massively, so the working precision must exceed the digit count of the
    # coefficients; otherwise this column is garbage (an earlier version printed ratios > 1 for that reason).
    digits=max(len(str(abs(c.numerator)))+len(str(c.denominator)) for A,p in nonzero for row in (R[a] for a in A) for e in row for c in e)+60
    mp.mp.dps=digits; G=mp.catalan
    best=mp.mpf(0)
    for A,p in nonzero:
        val=abs(peval(p,G))
        M=[R[a] for a in A]
        colnorm=mp.mpf(1)
        for j in range(S):
            colnorm*=mp.sqrt(sum(peval(M[i][j],G)**2 for i in range(S)))
        ratio=val/colnorm if colnorm>0 else mp.mpf(0)
        assert ratio<=1+mp.mpf(10)**(-20), ratio
        if ratio>best: best=ratio
    return generic_rank_full, len(nonzero), len(minors), len(g)-1 if g else None, best
print(f"{'B':>3} {'S':>2} | generic rank=S | nonzero minors | deg gcd(minors) | best Hadamard ratio at G (<=1; diagnostic only)")
for S in [1,2,3,4]:
    for B in list(range(S+1,min(S+1+6,31)))+[12,16,20,25,30]:
        if B<=S: continue
        gr,nz,tot,dg,best=analyse(B,S)
        print(f"{B:>3} {S:>2} | {str(gr):>14} | {nz:>3}/{tot:<3}      | {dg!s:>15} | {mp.nstr(best,6)}")
        sys.stdout.flush()


==> anc/sun_sec5.json <==
{
 "20": {
  "(1, 2)": {
   "log_true_den": 5888.303140694649,
   "log_paper_bound_524": 5912.058772422009,
   "violations": [],
   "log_den_check": null
  },
  "(1, 1)": {
   "log_true_den": 5883.575752875938,
   "log_paper_bound_524": 5912.058772422009,
   "violations": [],
   "log_den_check": null
  }
 },
 "21": {
  "(1, 2)": {
   "log_true_den": 6498.776666901487,
   "log_paper_bound_524": 6522.397611110395,
   "violations": [],
   "log_den_check": null
  },
  "(1, 1)": {
   "log_true_den": 6498.776666901487,
   "log_paper_bound_524": 6522.397611110395,
   "violations": [],
   "log_den_check": null
  }
 },
 "25": {
  "(1, 2)": {
   "log_true_den": 9263.405708632019,
   "log_paper_bound_524": 9304.505576716976,
   "violations": [],
   "log_den_check": null
  },
  "(1, 1)": {
   "log_true_den": 9263.405708632019,
   "log_paper_bound_524": 9304.505576716976,
   "violations": [],
   "log_den_check": null
  }
 },
 "30": {
  "(1, 2)": {
   "log_true_den": 13483.718886240862,
   "log_paper_bound_524": 13504.812322232874,
   "violations": [],
   "log_den_check": null
  },
  "(1, 1)": {
   "log_true_den": 13483.718886240862,
   "log_paper_bound_524": 13504.812322232874,
   "violations": [],
   "log_den_check": null
  }
 },
 "40": {
  "(1, 2)": {
   "log_true_den": 24972.8775129018,
   "log_paper_bound_524": 25030.729794891868,
   "violations": [],
   "log_den_check": null
  },
  "(1, 1)": {
   "log_true_den": 24972.8775129018,
   "log_paper_bound_524": 25030.729794891868,
   "violations": [],
   "log_den_check": null
  }
 }
}

==> anc/sun_sec5.py <==
"""Exact test of Lemma 5.3 and Corollary 5.2 (eq. 5.24) of arXiv:2609.04176 at small B.
Definitions (5.1)-(5.13) of the paper, implemented literally."""
import sys, json
sys.set_int_max_str_digits(0)
from fractions import Fraction as Fr
from math import comb, log, factorial, gcd
from itertools import combinations
from sun_lib import build_R, minor_poly
def vp(n,p):
    if n==0: return 10**9
    v=0
    while n%p==0: n//=p; v+=1
    return v
def vpq(x,p): return vp(x.numerator,p)-vp(x.denominator,p)
def primes_upto(n):
    s=bytearray([1])*(n+1); s[0:2]=b'\x00\x00'
    for i in range(2,int(n**0.5)+1):
        if s[i]: s[i*i::i]=bytearray(len(s[i*i::i]))
    return [i for i in range(3,n+1) if s[i]]
def Phi(Q,n): return sum(r//Q for r in range(n))
def N_KQ(K,Q,i): return sum(1 for h in range(1,K+1) if (2*i+2*h+1)%Q==0)
def lam(Q,A,I,B,S,N):
    C=sum((a+2*B)//Q for a in A)
    cnt={}
    for i in I: cnt[i%Q]=cnt.get(i%Q,0)+1
    coll=2*sum(comb(c,2) for c in cnt.values())
    tail=sum(2*N_KQ(B,Q,i)-N_KQ(S,Q,i)-2*(1 if Q<=2*i+1 else 0)-(i//Q+(N-1-i)//Q) for i in I)
    return C+coll+tail
def run(B,S,A,pairs=((1,2),(1,1))):
    R,Pis=build_R(B,S); N=2*B+S+3; D=2*B
    c=minor_poly(R,A,S)                     # det R[A,J] as polynomial in G (exact)
    F=1
    for r in range(D): F*=factorial(r)
    P=1
    for p in Pis[:N]: P*=p
    subsets=list(combinations(range(N),S))
    out={}
    for (a,q) in pairs:
        if gcd(a,q)!=1: continue
        val=sum(ck*Fr(a,q)**k for k,ck in enumerate(c))*Fr(q)**S      # q^S det R[A,J](a/q), exact rational
        qhat=Fr(F)*val/P/Fr(q)**S                                     # q_hat_B(a/q)
        den=(Fr(q)**S*qhat).denominator                               # true H_B^min for this pair
        viol=[]; bound_total=0.0; true_total=0.0
        for p in primes_upto(4*N+10):
            Rp=vpq(val,p); Ap=vp(P,p)-vp(F,p)
            m_sum=0; a_sum=0; Q=p
            while Q<=2*N+2*B+5:
                mQ=min(lam(Q,A,I,B,S,N) for I in subsets)
                aQ=2*sum(N_KQ(B,Q,i) for i in range(N))-Phi(Q,D)
                m_sum+=mQ; a_sum+=aQ; Q*=p
            assert a_sum==Ap, (p,a_sum,Ap)                            # check (5.13)
            true_v=max(0,Ap-Rp)                                        # [A_p - R_p]_+ = v_p(den)
            assert true_v==vp(den,p)
            bound_v=Ap-m_sum                                           # paper's (5.24) summand
            bound_total+=bound_v*log(p); true_total+=true_v*log(p)
            if Rp<m_sum: viol.append((p,Rp,m_sum,true_v,bound_v))
        out[(a,q)]=dict(log_true_den=true_total,log_paper_bound_524=bound_total,violations=viol,log_den_check=log(den) if den.bit_length()<1000 else None)
        print(f"B={B} S={S} A={A} (a,q)=({a},{q}): exact log den(q^S q_hat)={true_total:.2f} | paper's (5.24) bound={bound_total:.2f} | Lemma 5.3 violated at {len(viol)} primes")
        for p,Rp,ms,tv,bv in viol[:12]:
            print(f"     p={p:>3}: v_p(q^S det R[A,J](a/q))={Rp:>3} < sum_nu m^A_{{p^nu}}={ms:>3}   (true v_p(den)={tv}, paper's bound {bv})")
        if len(viol)>12: print("     ...")
    return out
res={}
res['20']=run(20,1,(0,))
res['21']=run(21,1,(1,))
res['25']=run(25,1,(0,))
res['30']=run(30,1,(1,))
res['40']=run(40,2,(0,1))
json.dump({k:{str(a):v for a,v in d.items()} for k,d in res.items()},open('sun_sec5.json','w'),indent=1,default=str)


==> anc/sun_validate.py <==
import sys; sys.set_int_max_str_digits(0)
from fractions import Fraction as Fr
from math import comb, factorial, log
import mpmath as mp
sys.path.insert(0,'.')
from sun_lib import build_R, minor_poly, bareiss_det
# (1) Direct check of Prop 3.1 / q_hat formula: det A_B numerically vs F_B*minor/prod Pi
def direct(B,S,A):
    R,Pis=build_R(B,S); N=2*B+S+3; D=2*B
    Ac=[c for c in range(S+3) if c not in A]
    mp.mp.dps=400; G=mp.catalan
    part=[mp.mpf(0)]
    for m in range(1,N+S+3): part.append(part[-1]+mp.mpf((-1)**(m-1))/(2*m-1)**2)
    def u(m): return (-1)**m*(G-part[m])/(2*m+1)
    M=mp.matrix(N,N)
    for i in range(N):
        col=0
        for r in range(D): M[i,col]=mp.mpf(i**r)/Pis[i]; col+=1
        for j in range(1,S+1): M[i,col]=u(i+j); col+=1
        for ct in Ac: M[i,col]=mp.mpf(comb(i,D+ct))/Pis[i]; col+=1
    detA=mp.det(M)
    c=minor_poly(R,tuple(A),S)
    minor=sum(mp.mpf(ck.numerator)/mp.mpf(ck.denominator)*G**k for k,ck in enumerate(c))
    F=1
    for r in range(D): F*=factorial(r)
    P=1
    for p in Pis[:N]: P*=p
    formula=mp.mpf(F)*minor/mp.mpf(P)
    print(f"B={B} S={S} A={A}: det A_B = {mp.nstr(detA,15)}   F_B*minor/prodPi = {mp.nstr(formula,15)}   ratio = {mp.nstr(detA/formula,12)}")
direct(4,1,[0]); direct(4,1,[2]); direct(6,2,[0,1]); direct(6,2,[1,3]); direct(7,3,[0,2,4])
# (2) precision check at B=21,S=1: log|q_hat(G)| at dps = 3x
B,S=21,1
R,Pis=build_R(B,S); N=2*B+S+3
c=minor_poly(R,(1,),S)
F=1
for r in range(2*B): F*=factorial(r)
P=1
for p in Pis[:N]: P*=p
qc=[Fr(F)*ck/P for ck in c]
digits=max(len(str(abs(ck.numerator)))+len(str(ck.denominator)) for ck in qc)
for mult in (1,3,6):
    mp.mp.dps=digits*mult+60; G=mp.catalan
    val=sum(mp.mpf(ck.numerator)/mp.mpf(ck.denominator)*G**k for k,ck in enumerate(qc))
    print(f"B=21 S=1 A=(1,): dps={mp.mp.dps}  log|q_hat(G)| = {mp.nstr(mp.log(abs(val)),20)}")
H=1
from math import lcm
for ck in qc: H=lcm(H,ck.denominator)
print("log H_B =", log(H) if H.bit_length()<1000 else (H.bit_length()-1)*log(2)+log(H>>(H.bit_length()-60))-59*log(2))
print("coefficient denominators (bits):", [ck.denominator.bit_length() for ck in qc], " numerators (bits):", [abs(ck.numerator).bit_length() for ck in qc])

# (3) Independent interval-arithmetic enclosure of q_hat_B(G) (mpmath.iv) at the row sets of Table 1.
import json
from mpmath import iv
fin={r['B']:r for r in json.load(open('sun_final.json'))}
for B in [21,40,100,119]:
    S=fin[B]['S']; A=tuple(int(t) for t in fin[B]['best']['A'])
    R,Pis=build_R(B,S); N=2*B+S+3
    c=minor_poly(R,A,S)
    F=1
    for r in range(2*B): F*=factorial(r)
    P=1
    for p in Pis[:N]: P*=p
    qc=[Fr(F)*ck/P for ck in c]
    digits=max(len(str(abs(ck.numerator)))+len(str(ck.denominator)) for ck in qc)+60
    iv.dps=digits; G=iv.catalan
    val=iv.mpf(0)
    for k,ck in enumerate(qc): val+=iv.mpf(ck.numerator)/iv.mpf(ck.denominator)*G**k
    assert not (val.a <= 0 <= val.b), "enclosure of q_hat_B(G) contains 0"
    log_interval=iv.log(abs(val))                      # outward-rounded interval logarithm
    assert log_interval.delta < iv.mpf("1e-30"), log_interval.delta
    mp.mp.dps=50
    print(f"B={B} S={S} A={A}: certified interval for log|q_hat(G)| has width < 1e-30; rounded endpoints (18 sig. digits, display only): [{mp.nstr(mp.mpf(log_interval.a),18)}, {mp.nstr(mp.mpf(log_interval.b),18)}]  (table: {fin[B]['best']['logq']:.6f})")


==> anc/table_main.tex <==
\begin{table}[ht]\centering\footnotesize
\caption{Values from exact rational data with the definitions of \cite{Sun26}, $S=\lfloor B/20\rfloor$, and the row set $A$ giving the smallest $T_B=\log H_B+\log|\qhat_B(G)|$; logarithms are rounded to the displayed precision, with the certification of $\log|\qhat_B(G)|$ described in Section~\ref{sec:computation}. In every row $H_B$ is odd, and the listed coprime pair $(a,q)$ has $\gcd(H_B,\Phi(a,q))=1$ (Lemma~\ref{lem:cert}), so $\den(q^S\qhat_B(a/q))=H_B$ there. The rounding bound on $\log|\qhat_B(G)|$ is below $10^{-2700}$ relative in every row. The derivation in \cite{Sun26} would require $T_B\le-0.00966\,B^2+o(B^2)$.}\label{tab:main}
\begin{tabular}{@{}rrrrrrlrl@{}}\toprule
$B$ & $S$ & $\log H_B$ & $\log|\qhat_B(G)|$ & $T_B$ & $T_B/B^2$ & row set $A$ & $v_3(H_B)$ & $(a,q)$\\\midrule
20 & 1 & 5{,}888.3 & -5{,}243.3 & 645.0 & 1.612 & $\{0\}$ & 550 & $(1,2)$\\
21 & 1 & 6{,}498.8 & -5{,}795.3 & 703.4 & 1.595 & $\{1\}$ & 593 & $(1,1)$\\
25 & 1 & 9{,}263.4 & -8{,}299.6 & 963.8 & 1.542 & $\{0\}$ & 808 & $(1,1)$\\
30 & 1 & 13{,}483.7 & -12{,}108.4 & 1{,}375.3 & 1.528 & $\{1\}$ & 1106 & $(1,1)$\\
35 & 1 & 18{,}535.7 & -16{,}687.0 & 1{,}848.6 & 1.509 & $\{0\}$ & 1467 & $(1,1)$\\
39 & 1 & 23{,}179.5 & -20{,}914.3 & 2{,}265.2 & 1.489 & $\{1\}$ & 1779 & $(1,1)$\\
40 & 2 & 24{,}972.9 & -22{,}233.5 & 2{,}739.3 & 1.712 & $\{0,1\}$ & 1897 & $(1,1)$\\
50 & 2 & 39{,}544.8 & -35{,}404.1 & 4{,}140.8 & 1.656 & $\{3,4\}$ & 2917 & $(1,1)$\\
59 & 2 & 55{,}646.8 & -50{,}055.6 & 5{,}591.2 & 1.606 & $\{0,1\}$ & 3997 & $(1,1)$\\
60 & 3 & 58{,}435.3 & -52{,}127.4 & 6{,}307.9 & 1.752 & $\{0,1,2\}$ & 4135 & $(1,1)$\\
70 & 3 & 80{,}336.7 & -71{,}958.1 & 8{,}378.5 & 1.710 & $\{0,1,4\}$ & 5500 & $(1,1)$\\
79 & 3 & 103{,}153.7 & -92{,}720.8 & 10{,}432.9 & 1.672 & $\{3,4,5\}$ & 6910 & $(1,1)$\\
80 & 4 & 106{,}939.3 & -95{,}571.9 & 11{,}367.4 & 1.776 & $\{1,2,3,4\}$ & 7086 & $(1,1)$\\
90 & 4 & 136{,}379.0 & -122{,}311.0 & 14{,}068.0 & 1.737 & $\{0,1,2,3\}$ & 8840 & $(1,1)$\\
99 & 4 & 166{,}064.5 & -149{,}371.0 & 16{,}693.5 & 1.703 & $\{0,1,3,4\}$ & 10625 & $(1,1)$\\
100 & 5 & 170{,}910.9 & -153{,}020.7 & 17{,}890.2 & 1.789 & $\{1,2,3,4,7\}$ & 10840 & $(1,1)$\\
110 & 5 & 208{,}084.7 & -186{,}856.1 & 21{,}228.6 & 1.754 & $\{0,1,2,3,4\}$ & 13000 & $(1,1)$\\
119 & 5 & 244{,}874.7 & -220{,}369.9 & 24{,}504.8 & 1.730 & $\{0,1,2,3,4\}$ & 15114 & $(1,1)$\\
\bottomrule\end{tabular}\end{table}

